Quantization of the Zigzag Model

The zigzag model is a relativistic integrable $N$-body system describing the leading high-energy semiclassical dynamics on the worldsheet of long confining strings in massive adjoint two-dimensional QCD. We discuss quantization of this model. We demonstrate that to achieve a consistent quantization of the model it is necessary to account for the non-trivial geometry of phase space. The resulting Poincar\'e invariant integrable quantum theory is a close cousin of $T\bar{T}$ deformed models.

==> On quantizations of the zigzag model/phasespace.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    213377,       4070]
NotebookOptionsPosition[    211657,       4032]
NotebookOutlinePosition[    212086,       4049]
CellTagsIndexPosition[    212043,       4046]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"VectorPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sign", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "p"}], "]"}], "-", 
      RowBox[{"Sign", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", "p"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sign", "[", "q", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"q", ",", "p"}], "}"}]}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "Small"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.812888035637514*^9, 3.812888164789081*^9}, {
  3.8128906676605377`*^9, 3.812890676984119*^9}, {3.812890738604039*^9, 
  3.8128907974626017`*^9}, {3.812890834185093*^9, 3.812890836478009*^9}, {
  3.8128911374432583`*^9, 3.812891207180703*^9}, {3.812891380573202*^9, 
  3.8128913809283*^9}, {3.81289141353314*^9, 3.81289144410867*^9}, {
  3.8128914886406717`*^9, 3.8128915040955067`*^9}, {3.812891551087388*^9, 
  3.81289164296913*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c811b315-c322-4da7-bf19-fd22aa1bc38f"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -1.}, {-1.06, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.8571428571428572}, {-1.06, -0.8571428571428572}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.7142857142857144}, {-1.06, -0.7142857142857144}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.5714285714285716}, {-1.06, -0.5714285714285716}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.5714285714285712}, {-0.94, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.714285714285714}, {-0.94, 0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.8571428571428568}, {-0.94, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.9999999999999996}, {-0.94, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -1.}, {-0.9171428571428573, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.8571428571428572}, \
{-0.9171428571428573, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.7142857142857144}, \
{-0.9171428571428573, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.5714285714285716}, \
{-0.9171428571428573, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.5714285714285712}, {-0.7971428571428572, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 0.714285714285714}, {-0.7971428571428572,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.8571428571428568}, {-0.7971428571428572, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.9999999999999996}, {-0.7971428571428572, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -1.}, {-0.7742857142857145, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.8571428571428572}, \
{-0.7742857142857145, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.7142857142857144}, \
{-0.7742857142857145, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.5714285714285716}, \
{-0.7742857142857145, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.5714285714285712}, {-0.6542857142857144, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 0.714285714285714}, {-0.6542857142857144,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.8571428571428568}, {-0.6542857142857144, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.9999999999999996}, {-0.6542857142857144, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -1.}, {-0.6314285714285717, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.8571428571428572}, \
{-0.6314285714285717, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.7142857142857144}, \
{-0.6314285714285717, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.5714285714285716}, \
{-0.6314285714285717, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.5714285714285712}, {-0.5114285714285716, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 0.714285714285714}, {-0.5114285714285716,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.8571428571428568}, {-0.5114285714285716, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.9999999999999996}, {-0.5114285714285716, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -1.}, {-0.4885714285714287, -1.}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.8571428571428572}, \
{-0.4885714285714287, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.7142857142857144}, \
{-0.4885714285714287, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.5714285714285716}, \
{-0.4885714285714287, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.5714285714285712}, {-0.36857142857142877`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.714285714285714}, {-0.36857142857142877`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.8571428571428568}, {-0.36857142857142877`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.9999999999999996}, {-0.36857142857142877`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -1.}, {-0.3457142857142859, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.8571428571428572}, \
{-0.3457142857142859, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.7142857142857144}, \
{-0.3457142857142859, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.5714285714285716}, \
{-0.3457142857142859, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.5714285714285712}, {-0.22571428571428592`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.714285714285714}, {-0.22571428571428592`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.8571428571428568}, {-0.22571428571428592`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.9999999999999996}, {-0.22571428571428592`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -1.}, {-0.20285714285714307`, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.8571428571428572}, \
{-0.20285714285714307`, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.7142857142857144}, \
{-0.20285714285714307`, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.5714285714285716}, \
{-0.20285714285714307`, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.5714285714285712}, {-0.08285714285714307, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.714285714285714}, {-0.08285714285714307, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.8571428571428568}, {-0.08285714285714307, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.9999999999999996}, {-0.08285714285714307, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.059999999999999776`, -1.}, {-0.06000000000000022, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.8571428571428572}, {-0.06000000000000022, \
-0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.7142857142857144}, {-0.06000000000000022, \
-0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.5714285714285716}, {-0.06000000000000022, \
-0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.5714285714285712}, {
      0.059999999999999776`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.714285714285714}, {
      0.059999999999999776`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.8571428571428568}, {
      0.059999999999999776`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.9999999999999996}, {
      0.059999999999999776`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.94}, {0.08285714285714263, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.7971428571428572}, {
      0.08285714285714263, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.6542857142857144}, {
      0.08285714285714263, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.5114285714285716}, {
      0.08285714285714263, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.36857142857142877`}, {
      0.14285714285714263`, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.22571428571428592`}, {
      0.14285714285714263`, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.08285714285714307}, {
      0.14285714285714263`, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.059999999999999776`}, {
      0.14285714285714263`, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.20285714285714262`}, {
      0.14285714285714263`, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.3457142857142855}, {
      0.14285714285714263`, 0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.4885714285714283}, {
      0.14285714285714263`, 0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.6314285714285712}, {
      0.20285714285714262`, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.774285714285714}, {
      0.20285714285714262`, 0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.9171428571428568}, {
      0.20285714285714262`, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 1.0599999999999996`}, {
      0.20285714285714262`, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.94}, {
      0.22571428571428548`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.7971428571428572}, {
      0.22571428571428548`, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.6542857142857144}, {
      0.22571428571428548`, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.5114285714285716}, {
      0.22571428571428548`, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.36857142857142877`}, {
      0.2857142857142855, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.22571428571428592`}, {
      0.2857142857142855, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.08285714285714307}, {
      0.2857142857142855, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.059999999999999776`}, {
      0.2857142857142855, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.20285714285714262`}, {
      0.2857142857142855, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.3457142857142855}, {0.2857142857142855, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.4885714285714283}, {0.2857142857142855, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.6314285714285712}, {
      0.3457142857142855, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.774285714285714}, {0.3457142857142855,
       0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.9171428571428568}, {
      0.3457142857142855, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 1.0599999999999996`}, {
      0.3457142857142855, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.94}, {
      0.36857142857142833`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.7971428571428572}, {
      0.36857142857142833`, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.6542857142857144}, {
      0.36857142857142833`, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.5114285714285716}, {
      0.36857142857142833`, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.36857142857142877`}, {
      0.4285714285714283, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.22571428571428592`}, {
      0.4285714285714283, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.08285714285714307}, {
      0.4285714285714283, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.059999999999999776`}, {
      0.4285714285714283, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.20285714285714262`}, {
      0.4285714285714283, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.3457142857142855}, {0.4285714285714283, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.4885714285714283}, {0.4285714285714283, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.6314285714285712}, {
      0.48857142857142827`, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.774285714285714}, {
      0.48857142857142827`, 0.6542857142857139}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.9171428571428568}, {
      0.48857142857142827`, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 1.0599999999999996`}, {
      0.48857142857142827`, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.94}, {0.5114285714285711, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.7971428571428572}, {
      0.5114285714285711, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.6542857142857144}, {
      0.5114285714285711, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.5114285714285716}, {
      0.5114285714285711, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.36857142857142877`}, {
      0.5714285714285712, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.22571428571428592`}, {
      0.5714285714285712, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.08285714285714307}, {
      0.5714285714285712, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.059999999999999776`}, {
      0.5714285714285712, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.20285714285714262`}, {
      0.5714285714285712, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.3457142857142855}, {0.5714285714285712, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.4885714285714283}, {0.5714285714285712, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.6314285714285712}, {0.6314285714285712, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.774285714285714}, {0.6314285714285712, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.9171428571428568}, {0.6314285714285712, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 1.0599999999999996`}, {0.6314285714285712,
       0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.94}, {0.6542857142857139, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.7971428571428572}, {
      0.6542857142857139, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.6542857142857144}, {
      0.6542857142857139, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.5114285714285716}, {
      0.6542857142857139, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.36857142857142877`}, {
      0.714285714285714, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.22571428571428592`}, {
      0.714285714285714, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.08285714285714307}, {
      0.714285714285714, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.059999999999999776`}, {
      0.714285714285714, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.20285714285714262`}, {0.714285714285714, 
      0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.3457142857142855}, {0.714285714285714, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.4885714285714283}, {0.714285714285714, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.6314285714285712}, {0.774285714285714, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.774285714285714}, {0.774285714285714, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.9171428571428568}, {0.774285714285714, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 1.0599999999999996`}, {0.774285714285714, 
      0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.94}, {0.7971428571428567, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.7971428571428572}, {
      0.7971428571428567, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.6542857142857144}, {
      0.7971428571428567, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.5114285714285716}, {
      0.7971428571428567, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.36857142857142877`}, {
      0.8571428571428568, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.22571428571428592`}, {
      0.8571428571428568, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.08285714285714307}, {
      0.8571428571428568, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.059999999999999776`}, {
      0.8571428571428568, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.20285714285714262`}, {
      0.8571428571428568, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.3457142857142855}, {0.8571428571428568, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.4885714285714283}, {0.8571428571428568, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.6314285714285712}, {0.9171428571428568, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.774285714285714}, {0.9171428571428568, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.9171428571428568}, {0.9171428571428568, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 1.0599999999999996`}, {0.9171428571428568,
       0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.94}, {0.9399999999999995, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.7971428571428572}, {
      0.9399999999999995, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.6542857142857144}, {
      0.9399999999999995, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.5114285714285716}, {
      0.9399999999999995, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.36857142857142877`}, {
      0.9999999999999996, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.22571428571428592`}, {
      0.9999999999999996, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.08285714285714307}, {
      0.9999999999999996, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.059999999999999776`}, {
      0.9999999999999996, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.20285714285714262`}, {
      0.9999999999999996, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.3457142857142855}, {0.9999999999999996, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.4885714285714283}, {0.9999999999999996, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.6314285714285712}, {1.0599999999999996`,
       0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.774285714285714}, {1.0599999999999996`, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.9171428571428568}, {1.0599999999999996`,
       0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 1.0599999999999996`}, {
      1.0599999999999996`, 0.9399999999999995}}]}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["q", TraditionalForm], 
    FormBox["p", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0848528137423856`, 
   1.0848528137423856`}, {-1.0848528137423856`, 1.0848528137423856`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.812888124952879*^9, 3.812888166206089*^9}, {
   3.81289067120713*^9, 3.812890677823966*^9}, {3.812890770863111*^9, 
   3.812890798084516*^9}, 3.8128908372688103`*^9, {3.812891154832074*^9, 
   3.812891207840667*^9}, 3.8128913818429203`*^9, {3.81289141605424*^9, 
   3.812891445277837*^9}, {3.8128915619695253`*^9, 3.812891644763377*^9}, 
   3.8533607309703827`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"24691081-90f1-4283-aee3-e893de360394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VectorPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sign", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}], "]"}], "-", 
       RowBox[{"Sign", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "p"}], "]"}]}], ")"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "1"}], ")"}]}], 
      RowBox[{"Sign", "[", "q", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"q", ",", "p"}], "}"}]}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "Small"}], ",", 
   RowBox[{"VectorPoints", "\[Rule]", "12"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.853360773100224*^9, 3.853360805212986*^9}, {
  3.8533608459420147`*^9, 3.85336086685187*^9}, {3.8533616634679737`*^9, 
  3.8533616655541162`*^9}, {3.853361696505498*^9, 3.853361705045122*^9}, {
  3.8533617564024467`*^9, 3.853361767793644*^9}, {3.853361824968355*^9, 
  3.853361854835702*^9}, {3.853361886205143*^9, 3.8533619133387814`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"deaa6e48-8c8f-456f-8bd9-8cbe79d0ffaf"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.94, -1.06}, {-1.06, -0.94}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.94, -0.8781818181818182}, {-1.06, -0.7581818181818181}}]}, \

    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.94, -0.6963636363636363}, {-1.06, -0.5763636363636362}}]}, \

    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., -0.5145454545454544}, {-1., -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., -0.3327272727272726}, {-1., -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., -0.15090909090909077`}, {-1., -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., 0.030909090909091053`}, {-1., 0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., 0.21272727272727288`}, {-1., 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-1., 0.3945454545454547}, {-1., 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-1.06, 0.5763636363636364}, {-0.94, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-1.06, 0.7581818181818183}, {-0.94, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.7581818181818181, -1.06}, {-0.8781818181818182, -0.94}}]}, \

    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.7581818181818181, -0.8781818181818182}, \
{-0.8781818181818182, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.7581818181818181, -0.6963636363636363}, \
{-0.8781818181818182, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, -0.5145454545454544}, \
{-0.8181818181818181, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, -0.3327272727272726}, \
{-0.8181818181818181, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, -0.15090909090909077`}, \
{-0.8181818181818181, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, 
      0.030909090909091053`}, {-0.8181818181818181, 
      0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, 
      0.21272727272727288`}, {-0.8181818181818181, 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.8181818181818181, 
      0.3945454545454547}, {-0.8181818181818181, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.8781818181818182, 
      0.5763636363636364}, {-0.7581818181818181, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.8781818181818182, 
      0.7581818181818183}, {-0.7581818181818181, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.5763636363636362, -1.06}, {-0.6963636363636363, -0.94}}]}, \

    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.5763636363636362, -0.8781818181818182}, \
{-0.6963636363636363, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.5763636363636362, -0.6963636363636363}, \
{-0.6963636363636363, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, -0.5145454545454544}, \
{-0.6363636363636362, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, -0.3327272727272726}, \
{-0.6363636363636362, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, -0.15090909090909077`}, \
{-0.6363636363636362, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, 
      0.030909090909091053`}, {-0.6363636363636362, 
      0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, 
      0.21272727272727288`}, {-0.6363636363636362, 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.6363636363636362, 
      0.3945454545454547}, {-0.6363636363636362, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.6963636363636363, 
      0.5763636363636364}, {-0.5763636363636362, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.6963636363636363, 
      0.7581818181818183}, {-0.5763636363636362, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3945454545454544, -1.06}, {-0.5145454545454544, -0.94}}]}, \

    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3945454545454544, -0.8781818181818182}, \
{-0.5145454545454544, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3945454545454544, -0.6963636363636363}, \
{-0.5145454545454544, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, -0.5145454545454544}, \
{-0.4545454545454544, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, -0.3327272727272726}, \
{-0.4545454545454544, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, -0.15090909090909077`}, \
{-0.4545454545454544, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, 
      0.030909090909091053`}, {-0.4545454545454544, 
      0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, 
      0.21272727272727288`}, {-0.4545454545454544, 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.4545454545454544, 
      0.3945454545454547}, {-0.4545454545454544, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.5145454545454544, 
      0.5763636363636364}, {-0.3945454545454544, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.5145454545454544, 
      0.7581818181818183}, {-0.3945454545454544, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.2127272727272726, -1.06}, {-0.3327272727272726, -0.94}}]}, \

    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.2127272727272726, -0.8781818181818182}, \
{-0.3327272727272726, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.2127272727272726, -0.6963636363636363}, \
{-0.3327272727272726, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, -0.5145454545454544}, \
{-0.2727272727272726, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, -0.3327272727272726}, \
{-0.2727272727272726, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, -0.15090909090909077`}, \
{-0.2727272727272726, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, 
      0.030909090909091053`}, {-0.2727272727272726, 
      0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, 
      0.21272727272727288`}, {-0.2727272727272726, 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.2727272727272726, 
      0.3945454545454547}, {-0.2727272727272726, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3327272727272726, 
      0.5763636363636364}, {-0.2127272727272726, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3327272727272726, 
      0.7581818181818183}, {-0.2127272727272726, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.030909090909090775`, -1.06}, {-0.15090909090909077`, \
-0.94}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.030909090909090775`, -0.8781818181818182}, \
{-0.15090909090909077`, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.030909090909090775`, -0.6963636363636363}, \
{-0.15090909090909077`, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, -0.5145454545454544}, \
{-0.09090909090909077, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, -0.3327272727272726}, \
{-0.09090909090909077, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, -0.15090909090909077`}, \
{-0.09090909090909077, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, 
      0.030909090909091053`}, {-0.09090909090909077, 0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, 
      0.21272727272727288`}, {-0.09090909090909077, 
      0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.09090909090909077, 
      0.3945454545454547}, {-0.09090909090909077, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.15090909090909077`, 
      0.5763636363636364}, {-0.030909090909090775`, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.15090909090909077`, 
      0.7581818181818183}, {-0.030909090909090775`, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.15090909090909105`, -0.94}, {
      0.030909090909091053`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.15090909090909105`, -0.7581818181818181}, {
      0.030909090909091053`, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.15090909090909105`, -0.5763636363636362}, {
      0.030909090909091053`, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, -0.3945454545454544}, {
      0.09090909090909105, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, -0.2127272727272726}, {
      0.09090909090909105, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, -0.030909090909090775`}, {
      0.09090909090909105, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, 0.15090909090909105`}, {
      0.09090909090909105, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, 0.33272727272727287`}, {
      0.09090909090909105, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.09090909090909105, 0.5145454545454546}, {
      0.09090909090909105, 0.3945454545454547}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.030909090909091053`, 0.6963636363636365}, {
      0.15090909090909105`, 0.5763636363636364}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.030909090909091053`, 0.8781818181818184}, {
      0.15090909090909105`, 0.7581818181818183}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.33272727272727287`, -0.94}, {
      0.21272727272727288`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.33272727272727287`, -0.7581818181818181}, {
      0.21272727272727288`, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.33272727272727287`, -0.5763636363636362}, {
      0.21272727272727288`, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, -0.3945454545454544}, {
      0.2727272727272729, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, -0.2127272727272726}, {
      0.2727272727272729, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, -0.030909090909090775`}, {
      0.2727272727272729, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, 0.15090909090909105`}, {
      0.2727272727272729, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, 0.33272727272727287`}, {
      0.2727272727272729, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.2727272727272729, 0.5145454545454546}, {0.2727272727272729, 
      0.3945454545454547}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.21272727272727288`, 0.6963636363636365}, {
      0.33272727272727287`, 0.5763636363636364}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.21272727272727288`, 0.8781818181818184}, {
      0.33272727272727287`, 0.7581818181818183}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.5145454545454546, -0.94}, {0.3945454545454547, -1.06}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.5145454545454546, -0.7581818181818181}, {
      0.3945454545454547, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.5145454545454546, -0.5763636363636362}, {
      0.3945454545454547, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, -0.3945454545454544}, {
      0.4545454545454547, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, -0.2127272727272726}, {
      0.4545454545454547, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, -0.030909090909090775`}, {
      0.4545454545454547, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, 0.15090909090909105`}, {
      0.4545454545454547, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, 0.33272727272727287`}, {
      0.4545454545454547, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.4545454545454547, 0.5145454545454546}, {0.4545454545454547, 
      0.3945454545454547}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.3945454545454547, 0.6963636363636365}, {0.5145454545454546, 
      0.5763636363636364}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.3945454545454547, 0.8781818181818184}, {0.5145454545454546, 
      0.7581818181818183}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6963636363636365, -0.94}, {0.5763636363636364, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6963636363636365, -0.7581818181818181}, {
      0.5763636363636364, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6963636363636365, -0.5763636363636362}, {
      0.5763636363636364, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, -0.3945454545454544}, {
      0.6363636363636365, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, -0.2127272727272726}, {
      0.6363636363636365, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, -0.030909090909090775`}, {
      0.6363636363636365, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, 0.15090909090909105`}, {
      0.6363636363636365, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, 0.33272727272727287`}, {
      0.6363636363636365, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.6363636363636365, 0.5145454545454546}, {0.6363636363636365, 
      0.3945454545454547}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5763636363636364, 0.6963636363636365}, {0.6963636363636365, 
      0.5763636363636364}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5763636363636364, 0.8781818181818184}, {0.6963636363636365, 
      0.7581818181818183}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.8781818181818184, -0.94}, {0.7581818181818183, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.8781818181818184, -0.7581818181818181}, {
      0.7581818181818183, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.8781818181818184, -0.5763636363636362}, {
      0.7581818181818183, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, -0.3945454545454544}, {
      0.8181818181818183, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, -0.2127272727272726}, {
      0.8181818181818183, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, -0.030909090909090775`}, {
      0.8181818181818183, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, 0.15090909090909105`}, {
      0.8181818181818183, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, 0.33272727272727287`}, {
      0.8181818181818183, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.8181818181818183, 0.5145454545454546}, {0.8181818181818183, 
      0.3945454545454547}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7581818181818183, 0.6963636363636365}, {0.8781818181818184, 
      0.5763636363636364}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7581818181818183, 0.8781818181818184}, {0.8781818181818184, 
      0.7581818181818183}}]}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["q", TraditionalForm], 
    FormBox["p", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0848528137423856`, 
   1.0848528137423856`}, {-1.0848528137423856`, 1.0848528137423856`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.853360777960073*^9, 3.853360806279776*^9}, {
   3.853360847501851*^9, 3.853360867641317*^9}, 3.8533616662925873`*^9, 
   3.8533617057673273`*^9, {3.8533617586340237`*^9, 3.8533617685835238`*^9}, {
   3.8533618319272223`*^9, 3.8533618558675003`*^9}, {3.8533618924457607`*^9, 
   3.8533619137555532`*^9}},
 CellLabel->"Out[16]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"5dea3ba0-45da-4671-a634-a4a9c61b82a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "VectorPlot"}]], "Input",
 CellChangeTimes->{{3.8533615721052322`*^9, 3.8533615758231993`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0608db13-492f-411a-824f-5b4a95c9fd45"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox[
           PaneBox[
            TooltipBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIcon"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIconHot"]]}, Dynamic[
                CurrentValue["MouseOver"]]],
              Appearance->None,
              BaseStyle->"Link",
              ButtonData->"paclet:ref/VectorPlot",
              ButtonNote->"paclet:ref/VectorPlot"],
             "\"paclet:ref/VectorPlot\""],
            FrameMargins->{{0, 4}, {0, 2}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \
\\\"TI\\\"], StyleBox[\\\"x\\\", \\\"TI\\\"]], \\\",\\\", \
SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"y\\\", \
\\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) generates \
a vector plot of the vector field \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"x\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], \
StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}]\\) as a function of \
\\!\\(\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) and \\!\\(\\*StyleBox[\\\"y\\\", \
\\\"TI\\\"]\\). \\n\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"x\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], \
StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"w\\\", \\\"TI\\\"], \
StyleBox[\\\"x\\\", \\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"w\\\", \
\\\"TI\\\"], StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", \
StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) plots \
several vector fields. \\n\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"], \\\",\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \
\\\",\\\", StyleBox[\\\"y\\\", \\\"TI\\\"]}], \\\"}\\\"}], \
\\\"\[Element]\\\", StyleBox[\\\"reg\\\", \\\"TI\\\"]}]}], \\\"]\\\"}]\\) \
takes the variables \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"y\\\", \\\"TI\\\"]}], \\\"}\\\"}]\\) to \
be in the geometric region \\!\\(\\*StyleBox[\\\"reg\\\", \\\"TI\\\"]\\). \
\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Documentation\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Documentation\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Documentation", "Tooltip"]& ], 
                   
                   TemplateBox[{
                    TemplateBox[{
                    "\"Local \[RightGuillemet]\"", "paclet:ref/VectorPlot", 
                    "paclet:ref/VectorPlot", "Link", {
                    RGBColor[0.9686274509803922, 0.4666666666666667, 0.]}, 
                    BaseStyle -> {
                    RGBColor[0.0784313725490196, 0.1568627450980392, 0.6]}}, 
                    "HyperlinkTemplate"],"\"  \"",StyleBox[
                    "\"|\"", "InformationRowLabel", StripOnInput -> False],
                    "\"  \"",TemplateBox[{"\"Web \[RightGuillemet]\"", {
                    URL[
                    "http://reference.wolfram.com/language/ref/VectorPlot.\
html"], None}, "http://reference.wolfram.com/language/ref/VectorPlot.html", 
                    "Hyperlink", {
                    RGBColor[0.9686274509803922, 0.4666666666666667, 0.]}, 
                    BaseStyle -> {
                    RGBColor[0.0784313725490196, 0.1568627450980392, 0.6]}}, 
                    "HyperlinkTemplate"]},
                    "RowDefault"]},
                  {
                   PaneSelectorBox[{True->
                    ButtonBox[
                    PaneSelectorBox[{False->
                    
                    TemplateBox[{
                    "\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False],DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "DownPointerOpener"]]},
                    "RowWithSeparators"], True->
                    
                    TemplateBox[{
                    "\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False],DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "DownPointerOpenerHot"]]},
                    "RowWithSeparators"]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    FrameMargins->0,
                    ImageSize->Automatic],
                    Appearance->None,
                    BaseStyle->None,
                    
                    ButtonFunction:>(Part[System`InformationDump`open$$, 9] = 
                    False),
                    Evaluator->Automatic,
                    FrameMargins->0,
                    ImageMargins->0,
                    Method->"Preemptive"], False->
                    ButtonBox[
                    PaneSelectorBox[{False->
                    
                    TemplateBox[{
                    "\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False],DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "RightPointerOpener"]]},
                    "RowWithSeparators"], True->
                    
                    TemplateBox[{
                    "\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False],DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "RightPointerOpenerHot"]]},
                    "RowWithSeparators"]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    FrameMargins->0,
                    ImageSize->Automatic],
                    Appearance->None,
                    BaseStyle->None,
                    
                    ButtonFunction:>(Part[System`InformationDump`open$$, 9] = 
                    True),
                    Evaluator->Automatic,
                    FrameMargins->0,
                    ImageMargins->0,
                    Method->"Preemptive"]}, Dynamic[
                    FEPrivate`Part[System`InformationDump`open$$, 9]]], 
                   PaneSelectorBox[{True->GridBox[{
                    {
                    RowBox[{"AlignmentPoint", "\[Rule]", "Center"}]},
                    {
                    RowBox[{"AspectRatio", "\[Rule]", "1"}]},
                    {
                    RowBox[{"Axes", "\[Rule]", "False"}]},
                    {
                    RowBox[{"AxesLabel", "\[Rule]", "None"}]},
                    {
                    RowBox[{"AxesOrigin", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"AxesStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"Background", "\[Rule]", "None"}]},
                    {
                    RowBox[{"BaselinePosition", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"BaseStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"BoundaryStyle", "\[Rule]", "None"}]},
                    {
                    RowBox[{"BoxRatios", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"ColorFunction", "\[Rule]", "None"}]},
                    {
                    RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]},
                    {
                    RowBox[{"ColorOutput", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"ContentSelectable", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{
                    "CoordinatesToolOptions", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{
                    "DisplayFunction", "\[RuleDelayed]", "$DisplayFunction"}]},
                    {
                    RowBox[{"Epilog", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"Evaluated", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"EvaluationMonitor", "\[Rule]", "None"}]},
                    {
                    RowBox[{
                    "FormatType", "\[RuleDelayed]", "TraditionalForm"}]},
                    {
                    RowBox[{"Frame", "\[Rule]", "True"}]},
                    {
                    RowBox[{"FrameLabel", "\[Rule]", "None"}]},
                    {
                    RowBox[{"FrameStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"FrameTicks", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"FrameTicksStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"GridLines", "\[Rule]", "None"}]},
                    {
                    RowBox[{"GridLinesStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"ImageMargins", "\[Rule]", "0.`"}]},
                    {
                    RowBox[{"ImagePadding", "\[Rule]", "All"}]},
                    {
                    RowBox[{"ImageSize", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"ImageSizeRaw", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"LabelStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"LightingAngle", "\[Rule]", "None"}]},
                    {
                    RowBox[{"MaxRecursion", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"Mesh", "\[Rule]", "None"}]},
                    {
                    RowBox[{"MeshFunctions", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"MeshShading", "\[Rule]", "None"}]},
                    {
                    RowBox[{"MeshStyle", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"Method", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"NormalsFunction", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{
                    "PerformanceGoal", "\[RuleDelayed]", "$PerformanceGoal"}]},
                    {
                    RowBox[{"PlotLabel", "\[Rule]", "None"}]},
                    {
                    RowBox[{"PlotLegends", "\[Rule]", "None"}]},
                    {
                    RowBox[{"PlotRange", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"Full", ",", "Full"}], "}"}]}]},
                    {
                    RowBox[{"PlotRangeClipping", "\[Rule]", "True"}]},
                    {
                    RowBox[{"PlotRangePadding", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"PlotRegion", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"PlotTheme", "\[RuleDelayed]", "$PlotTheme"}]},
                    {
                    RowBox[{
                    "PreserveImageOptions", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"Prolog", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"RegionFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{"True", "&"}], ")"}]}]},
                    {
                    RowBox[{"RotateLabel", "\[Rule]", "True"}]},
                    {
                    RowBox[{"StreamColorFunction", "\[Rule]", "None"}]},
                    {
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", "True"}]},
                    {
                    RowBox[{"StreamMarkers", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"StreamPoints", "\[Rule]", "None"}]},
                    {
                    RowBox[{"StreamScale", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"StreamStyle", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"TargetUnits", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"Ticks", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"TicksStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"VectorColorFunction", "\[Rule]", "None"}]},
                    {
                    RowBox[{"VectorColorFunctionScaling", "\[Rule]", "True"}]},
                    {
                    RowBox[{"VectorMarkers", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"VectorPoints", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"VectorScale", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"VectorStyle", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{
                    "WorkingPrecision", "\[Rule]", "MachinePrecision"}]},
                    {
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"","\"\[InvisibleSpace]\"","69","\" total)\""},
                    "RowDefault"], "InformationRowOpener",
                    StripOnInput->False]}
                    },
                    BaselinePosition->{Baseline, {1, 1}},
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{1.}}}], False->
                    RowBox[{
                    RowBox[{"AlignmentPoint", "\[Rule]", "Center"}], 
                    "\[ThinSpace]", 
                    StyleBox["\<\"\[Ellipsis]\"\>", "InformationRowOpener",
                    StripOnInput->False], "\[ThinSpace]", 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"","\"\[InvisibleSpace]\"","69","\" total)\""},
                    "RowDefault"], "InformationRowOpener",
                    StripOnInput->False]}]}, Dynamic[
                    FEPrivate`Part[System`InformationDump`open$$, 9]],
                    BaselinePosition->Baseline,
                    ImageSize->Automatic]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", 
                    RowBox[{
                    "HoldAll", ",", "Protected", ",", "ReadProtected"}], 
                    "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"System`VectorPlot\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox[
           PaneBox[
            TooltipBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIcon"],
                ImageSizeCache->{13., {4., 9.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIconHot"],
                ImageSizeCache->{13., {4., 9.}}]}, Dynamic[
                CurrentValue["MouseOver"]]],
              Appearance->None,
              BaseStyle->"Link",
              ButtonData->"paclet:ref/VectorPlot",
              ButtonNote->"paclet:ref/VectorPlot"],
             "\"paclet:ref/VectorPlot\""],
            FrameMargins->{{0, 4}, {0, 2}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \
\\\"TI\\\"], StyleBox[\\\"x\\\", \\\"TI\\\"]], \\\",\\\", \
SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"y\\\", \
\\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) generates \
a vector plot of the vector field \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"x\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], \
StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}]\\) as a function of \
\\!\\(\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) and \\!\\(\\*StyleBox[\\\"y\\\", \
\\\"TI\\\"]\\). \\n\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"x\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], \
StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"w\\\", \\\"TI\\\"], \
StyleBox[\\\"x\\\", \\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"w\\\", \
\\\"TI\\\"], StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", \
StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) plots \
several vector fields. \\n\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"], \\\",\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \
\\\",\\\", StyleBox[\\\"y\\\", \\\"TI\\\"]}], \\\"}\\\"}], \
\\\"\[Element]\\\", StyleBox[\\\"reg\\\", \\\"TI\\\"]}]}], \\\"]\\\"}]\\) \
takes the variables \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"y\\\", \\\"TI\\\"]}], \\\"}\\\"}]\\) to \
be in the geometric region \\!\\(\\*StyleBox[\\\"reg\\\", \\\"TI\\\"]\\). \
\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[{\"VectorPlot\", \"[\", RowBox[{RowBox[{\"{\", \
RowBox[{SubscriptBox[StyleBox[\"v\", \"TI\"], StyleBox[\"x\", \"TI\"]], \
\",\", SubscriptBox[StyleBox[\"v\", \"TI\"], StyleBox[\"y\", \"TI\"]]}], \
\"}\"}], \",\", RowBox[{\"{\", RowBox[{StyleBox[\"x\", \"TI\"], \",\", \
SubscriptBox[StyleBox[\"x\", \"TI\"], StyleBox[\"min\", \"TI\"]], \",\", \
SubscriptBox[StyleBox[\"x\", \"TI\"], StyleBox[\"max\", \"TI\"]]}], \"}\"}], \
\",\", RowBox[{\"{\", RowBox[{StyleBox[\"y\", \"TI\"], \",\", \
SubscriptBox[StyleBox[\"y\", \"TI\"], StyleBox[\"min\", \"TI\"]], \",\", \
SubscriptBox[StyleBox[\"y\", \"TI\"], StyleBox[\"max\", \"TI\"]]}], \
\"}\"}]}], \"]\"}]\) generates a vector plot of the vector field \
\!\(\*RowBox[{\"{\", RowBox[{SubscriptBox[StyleBox[\"v\", \"TI\"], \
StyleBox[\"x\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"v\", \"TI\"], \
StyleBox[\"y\", \"TI\"]]}], \"}\"}]\) as a function of \!\(\*StyleBox[\"x\", \
\"TI\"]\) and \!\(\*StyleBox[\"y\", \"TI\"]\). \n\
\!\(\*RowBox[{\"VectorPlot\", \"[\", RowBox[{RowBox[{\"{\", \
RowBox[{RowBox[{\"{\", RowBox[{SubscriptBox[StyleBox[\"v\", \"TI\"], \
StyleBox[\"x\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"v\", \"TI\"], \
StyleBox[\"y\", \"TI\"]]}], \"}\"}], \",\", RowBox[{\"{\", \
RowBox[{SubscriptBox[StyleBox[\"w\", \"TI\"], StyleBox[\"x\", \"TI\"]], \
\",\", SubscriptBox[StyleBox[\"w\", \"TI\"], StyleBox[\"y\", \"TI\"]]}], \
\"}\"}], \",\", StyleBox[\"\[Ellipsis]\", \"TR\"]}], \"}\"}], \",\", RowBox[{\
\"{\", RowBox[{StyleBox[\"x\", \"TI\"], \",\", SubscriptBox[StyleBox[\"x\", \
\"TI\"], StyleBox[\"min\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"x\", \"TI\
\"], StyleBox[\"max\", \"TI\"]]}], \"}\"}], \",\", RowBox[{\"{\", \
RowBox[{StyleBox[\"y\", \"TI\"], \",\", SubscriptBox[StyleBox[\"y\", \"TI\"], \
StyleBox[\"min\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"y\", \"TI\"], \
StyleBox[\"max\", \"TI\"]]}], \"}\"}]}], \"]\"}]\) plots several vector \
fields. \n\!\(\*RowBox[{\"VectorPlot\", \"[\", RowBox[{StyleBox[\"\[Ellipsis]\
\", \"TR\"], \",\", RowBox[{RowBox[{\"{\", RowBox[{StyleBox[\"x\", \"TI\"], \
\",\", StyleBox[\"y\", \"TI\"]}], \"}\"}], \"\[Element]\", StyleBox[\"reg\", \
\"TI\"]}]}], \"]\"}]\) takes the variables \!\(\*RowBox[{\"{\", \
RowBox[{StyleBox[\"x\", \"TI\"], \",\", StyleBox[\"y\", \"TI\"]}], \"}\"}]\) \
to be in the geometric region \!\(\*StyleBox[\"reg\", \"TI\"]\). ", 
    "Documentation" -> 
    Association[
     "Local" -> "paclet:ref/VectorPlot", "Web" -> 
      "http://reference.wolfram.com/language/ref/VectorPlot.html"], 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> None, 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, 
    "Options" -> {
     AlignmentPoint -> Center, AspectRatio -> 1, Axes -> False, AxesLabel -> 
      None, AxesOrigin -> Automatic, AxesStyle -> {}, Background -> None, 
      BaselinePosition -> Automatic, BaseStyle -> {}, BoundaryStyle -> None, 
      BoxRatios -> Automatic, ColorFunction -> None, ColorFunctionScaling -> 
      True, ColorOutput -> Automatic, ContentSelectable -> Automatic, 
      CoordinatesToolOptions -> Automatic, 
      DisplayFunction :> $DisplayFunction, Epilog -> {}, Evaluated -> 
      Automatic, EvaluationMonitor -> None, FormatType :> TraditionalForm, 
      Frame -> True, FrameLabel -> None, FrameStyle -> {}, FrameTicks -> 
      Automatic, FrameTicksStyle -> {}, GridLines -> None, 
      GridLinesStyle -> {}, ImageMargins -> 0., ImagePadding -> All, 
      ImageSize -> Automatic, ImageSizeRaw -> Automatic, LabelStyle -> {}, 
      LightingAngle -> None, MaxRecursion -> Automatic, Mesh -> None, 
      MeshFunctions -> Automatic, MeshShading -> None, MeshStyle -> Automatic,
       Method -> Automatic, NormalsFunction -> Automatic, 
      PerformanceGoal :> $PerformanceGoal, PlotLabel -> None, PlotLegends -> 
      None, PlotRange -> {Full, Full}, PlotRangeClipping -> True, 
      PlotRangePadding -> Automatic, PlotRegion -> Automatic, 
      PlotTheme :> $PlotTheme, PreserveImageOptions -> Automatic, 
      Prolog -> {}, RegionFunction -> (True& ), RotateLabel -> True, 
      StreamColorFunction -> None, StreamColorFunctionScaling -> True, 
      StreamMarkers -> Automatic, StreamPoints -> None, StreamScale -> 
      Automatic, StreamStyle -> Automatic, TargetUnits -> Automatic, Ticks -> 
      Automatic, TicksStyle -> {}, VectorColorFunction -> None, 
      VectorColorFunctionScaling -> True, VectorMarkers -> Automatic, 
      VectorPoints -> Automatic, VectorScale -> Automatic, VectorStyle -> 
      Automatic, WorkingPrecision -> MachinePrecision}, 
    "Attributes" -> {HoldAll, Protected, ReadProtected}, "FullName" -> 
    "System`VectorPlot"], False]]], "Output",
 CellChangeTimes->{3.85336157639852*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"13771eb3-32be-4bb6-abdd-87d8b7050b3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rasterize", "[", 
  RowBox[{"%5", ",", "\"\<Image\>\""}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[6]:=",ExpressionUUID->"9e0480cf-676c-48a4-b725-88b9420bf743"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztvWdbHEn29vl/dt88L/cr7LfYt/tyr57unlZ3z7SZ6WkzagkJCRp5LyHk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    "], {{0, 353}, {360, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{360, 353},
  PlotRange->{{0, 360}, {0, 353}}]], "Output",
 CellChangeTimes->{3.853361547390119*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"bcabab78-3f88-41ec-ad84-d39ad1665af3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VectorPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sign", "[", 
       RowBox[{
        RowBox[{"0", 
         FractionBox["1", "2"]}], "+", "p"}], "]"}], "-", 
      RowBox[{"Sign", "[", 
       RowBox[{
        RowBox[{"0", 
         FractionBox["1", "2"]}], "-", "p"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sign", "[", "q", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1.14"}], ",", "1.0"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"q", ",", "p"}], "}"}]}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "Small"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8128882006546907`*^9, 3.812888204366445*^9}, {
   3.812890485709415*^9, 3.812890507926527*^9}, {3.8128905381918707`*^9, 
   3.8128905412155247`*^9}, {3.812890583911818*^9, 3.8128906018990726`*^9}, 
   3.812890852275877*^9, 3.812892153557931*^9, {3.8128945046803207`*^9, 
   3.812894514885912*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d1071197-1e3c-45af-a229-43b77679831d"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -1.14}, {-2.096233154369999, -1.14}}]}, \

    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.9871428571428571}, \
{-2.096233154369999, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.8342857142857143}, \
{-2.096233154369999, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.6814285714285715}, \
{-2.096233154369999, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.5285714285714287}, \
{-2.096233154369999, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.3757142857142859}, \
{-2.096233154369999, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.22285714285714306`}, \
{-2.096233154369999, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.07000000000000023}, \
{-2.096233154369999, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.0828571428571426}, {-1.9037668456300012`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.23571428571428543`}, {-1.9037668456300012`, 
      0.23571428571428543`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.38857142857142823`}, {-1.9037668456300012`, 
      0.38857142857142823`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 0.541428571428571}, {-1.9037668456300012`,
       0.541428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.6942857142857138}, {-1.9037668456300012`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.8471428571428566}, {-1.9037668456300012`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.9999999999999994}, {-1.9037668456300012`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -1.14}, {-1.8105188686557132`, \
-1.14}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.9871428571428571}, \
{-1.8105188686557132`, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.8342857142857143}, \
{-1.8105188686557132`, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.6814285714285715}, \
{-1.8105188686557132`, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.5285714285714287}, \
{-1.8105188686557132`, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.3757142857142859}, \
{-1.8105188686557132`, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.22285714285714306`}, \
{-1.8105188686557132`, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.07000000000000023}, \
{-1.8105188686557132`, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.0828571428571426}, {-1.6180525599157156`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.23571428571428543`}, {-1.6180525599157156`, 
      0.23571428571428543`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.38857142857142823`}, {-1.6180525599157156`, 
      0.38857142857142823`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.541428571428571}, {-1.6180525599157156`, 0.541428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.6942857142857138}, {-1.6180525599157156`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.8471428571428566}, {-1.6180525599157156`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.9999999999999994}, {-1.6180525599157156`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -1.14}, {-1.5248045829414276`, -1.14}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.9871428571428571}, \
{-1.5248045829414276`, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.8342857142857143}, \
{-1.5248045829414276`, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.6814285714285715}, \
{-1.5248045829414276`, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.5285714285714287}, \
{-1.5248045829414276`, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.3757142857142859}, \
{-1.5248045829414276`, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.22285714285714306`}, \
{-1.5248045829414276`, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.07000000000000023}, \
{-1.5248045829414276`, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.0828571428571426}, {-1.33233827420143,
       0.0828571428571426}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 
      0.23571428571428543`}, {-1.33233827420143, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 
      0.38857142857142823`}, {-1.33233827420143, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.541428571428571}, {-1.33233827420143, 
      0.541428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.6942857142857138}, {-1.33233827420143,
       0.6942857142857138}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.8471428571428566}, {-1.33233827420143,
       0.8471428571428566}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.9999999999999994}, {-1.33233827420143,
       0.9999999999999994}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -1.14}, {-1.239090297227142, -1.14}}]}, \

    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.9871428571428571}, \
{-1.239090297227142, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.8342857142857143}, \
{-1.239090297227142, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.6814285714285715}, \
{-1.239090297227142, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.5285714285714287}, \
{-1.239090297227142, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.3757142857142859}, \
{-1.239090297227142, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.22285714285714306`}, \
{-1.239090297227142, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.07000000000000023}, \
{-1.239090297227142, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.0828571428571426}, {-1.0466239884871444`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.23571428571428543`}, {-1.0466239884871444`, 
      0.23571428571428543`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.38857142857142823`}, {-1.0466239884871444`, 
      0.38857142857142823`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 0.541428571428571}, {-1.0466239884871444`,
       0.541428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.6942857142857138}, {-1.0466239884871444`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.8471428571428566}, {-1.0466239884871444`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.9999999999999994}, {-1.0466239884871444`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -1.14}, {-0.9533760115128561, -1.14}}]}, \

    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.9871428571428571}, \
{-0.9533760115128561, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.8342857142857143}, \
{-0.9533760115128561, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.6814285714285715}, \
{-0.9533760115128561, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.5285714285714287}, \
{-0.9533760115128561, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.3757142857142859}, \
{-0.9533760115128561, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.22285714285714306`}, \
{-0.9533760115128561, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.07000000000000023}, \
{-0.9533760115128561, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.0828571428571426}, {-0.7609097027728589, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.23571428571428543`}, {-0.7609097027728589, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.38857142857142823`}, {-0.7609097027728589, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 0.541428571428571}, {-0.7609097027728589,
       0.541428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.6942857142857138}, {-0.7609097027728589, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.8471428571428566}, {-0.7609097027728589, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.9999999999999994}, {-0.7609097027728589, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -1.14}, {-0.6676617257985705, \
-1.14}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.9871428571428571}, \
{-0.6676617257985705, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.8342857142857143}, \
{-0.6676617257985705, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.6814285714285715}, \
{-0.6676617257985705, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.5285714285714287}, \
{-0.6676617257985705, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.3757142857142859}, \
{-0.6676617257985705, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.22285714285714306`}, \
{-0.6676617257985705, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.07000000000000023}, \
{-0.6676617257985705, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.0828571428571426}, {-0.47519541705857316`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.23571428571428543`}, {-0.47519541705857316`, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.38857142857142823`}, {-0.47519541705857316`, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.541428571428571}, {-0.47519541705857316`, 0.541428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.6942857142857138}, {-0.47519541705857316`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.8471428571428566}, {-0.47519541705857316`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.9999999999999994}, {-0.47519541705857316`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -1.14}, {-0.38194744008428483`, \
-1.14}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.9871428571428571}, \
{-0.38194744008428483`, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.8342857142857143}, \
{-0.38194744008428483`, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.6814285714285715}, \
{-0.38194744008428483`, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.5285714285714287}, \
{-0.38194744008428483`, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.3757142857142859}, \
{-0.38194744008428483`, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.22285714285714306`}, \
{-0.38194744008428483`, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.07000000000000023}, \
{-0.38194744008428483`, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.0828571428571426}, {-0.18948113134428746`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.23571428571428543`}, {-0.18948113134428746`, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.38857142857142823`}, {-0.18948113134428746`, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.541428571428571}, {-0.18948113134428746`, 0.541428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.6942857142857138}, {-0.18948113134428746`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.8471428571428566}, {-0.18948113134428746`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.9999999999999994}, {-0.18948113134428746`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{0.09623315436999824, -1.14}, {-0.09623315436999913, -1.14}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.9871428571428571}, {-0.09623315436999913, \
-0.9871428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.8342857142857143}, {-0.09623315436999913, \
-0.8342857142857143}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.6814285714285715}, {-0.09623315436999913, \
-0.6814285714285715}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.5285714285714287}, {-0.09623315436999913, \
-0.5285714285714287}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.3757142857142859}, {-0.09623315436999913, \
-0.3757142857142859}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.22285714285714306`}, {-0.09623315436999913, \
-0.22285714285714306`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.07000000000000023}, {-0.09623315436999913, \
-0.07000000000000023}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.0828571428571426}, {
      0.09623315436999824, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.23571428571428543`}, {
      0.09623315436999824, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.38857142857142823`}, {
      0.09623315436999824, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.541428571428571}, {
      0.09623315436999824, 0.541428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.6942857142857138}, {
      0.09623315436999824, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.8471428571428566}, {
      0.09623315436999824, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.9999999999999994}, {
      0.09623315436999824, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -1.0437668456300013`}, {
      0.18948113134428657`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.8909097027728584}, {
      0.18948113134428657`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.7380525599157156}, {
      0.18948113134428657`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.5851954170585728}, {
      0.18948113134428657`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.43233827420143}, {
      0.18948113134428657`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.2794811313442872}, {
      0.18948113134428657`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.1266239884871444}, {
      0.18948113134428657`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, 0.026233154369998443`}, {
      0.18948113134428657`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.17909029722714126`}, {
      0.38194744008428394`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.3319474400842841}, {
      0.38194744008428394`, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.4848045829414269}, {
      0.38194744008428394`, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.6376617257985697}, {
      0.38194744008428394`, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.7905188686557125}, {
      0.38194744008428394`, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.9433760115128553}, {
      0.38194744008428394`, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 1.0962331543699981`}, {
      0.38194744008428394`, 0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -1.0437668456300013`}, {
      0.47519541705857227`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.8909097027728584}, {
      0.47519541705857227`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.7380525599157156}, {
      0.47519541705857227`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.5851954170585728}, {
      0.47519541705857227`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.43233827420143}, {
      0.47519541705857227`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.2794811313442872}, {
      0.47519541705857227`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.1266239884871444}, {
      0.47519541705857227`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, 0.026233154369998443`}, {
      0.47519541705857227`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.17909029722714126`}, {
      0.6676617257985696, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.3319474400842841}, {
      0.6676617257985696, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.4848045829414269}, {
      0.6676617257985696, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.6376617257985697}, {
      0.6676617257985696, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.7905188686557125}, {
      0.6676617257985696, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.9433760115128553}, {
      0.6676617257985696, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 1.0962331543699981`}, {
      0.6676617257985696, 0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -1.0437668456300013`}, {
      0.760909702772858, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.8909097027728584}, {
      0.760909702772858, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.7380525599157156}, {
      0.760909702772858, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.5851954170585728}, {
      0.760909702772858, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.43233827420143}, {
      0.760909702772858, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.2794811313442872}, {
      0.760909702772858, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.1266239884871444}, {
      0.760909702772858, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, 0.026233154369998443`}, {
      0.760909702772858, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.022299101091182882`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.17909029722714126`}, {
      0.9533760115128552, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.3319474400842841}, {0.9533760115128552, 
      0.13948113134428675`}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.4848045829414269}, {0.9533760115128552, 
      0.29233827420142955`}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.6376617257985697}, {0.9533760115128552, 
      0.44519541705857235`}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.7905188686557125}, {0.9533760115128552, 
      0.5980525599157152}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.9433760115128553}, {0.9533760115128552, 
      0.750909702772858}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 1.0962331543699981`}, {0.9533760115128552, 
      0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -1.0437668456300013`}, {
      1.0466239884871436`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.8909097027728584}, {
      1.0466239884871436`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.7380525599157156}, {
      1.0466239884871436`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.5851954170585728}, {
      1.0466239884871436`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.43233827420143}, {
      1.0466239884871436`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.2794811313442872}, {
      1.0466239884871436`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.1266239884871444}, {
      1.0466239884871436`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, 0.026233154369998443`}, {
      1.0466239884871436`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.17909029722714126`}, {
      1.2390902972271411`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.3319474400842841}, {
      1.2390902972271411`, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.4848045829414269}, {
      1.2390902972271411`, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.6376617257985697}, {
      1.2390902972271411`, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.7905188686557125}, {
      1.2390902972271411`, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.9433760115128553}, {
      1.2390902972271411`, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 1.0962331543699981`}, {
      1.2390902972271411`, 0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -1.0437668456300013`}, {
      1.3323382742014291`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.8909097027728584}, {
      1.3323382742014291`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.7380525599157156}, {
      1.3323382742014291`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.5851954170585728}, {
      1.3323382742014291`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.43233827420143}, {
      1.3323382742014291`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.2794811313442872}, {
      1.3323382742014291`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.1266239884871444}, {
      1.3323382742014291`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, 0.026233154369998443`}, {
      1.3323382742014291`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.17909029722714126`}, {
      1.5248045829414267`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.3319474400842841}, {
      1.5248045829414267`, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.4848045829414269}, {
      1.5248045829414267`, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.6376617257985697}, {
      1.5248045829414267`, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.7905188686557125}, {
      1.5248045829414267`, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.9433760115128553}, {
      1.5248045829414267`, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 1.0962331543699981`}, {
      1.5248045829414267`, 0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -1.0437668456300013`}, {
      1.6180525599157147`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.8909097027728584}, {
      1.6180525599157147`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.7380525599157156}, {
      1.6180525599157147`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.5851954170585728}, {
      1.6180525599157147`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.43233827420143}, {
      1.6180525599157147`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.2794811313442872}, {
      1.6180525599157147`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.1266239884871444}, {
      1.6180525599157147`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, 0.026233154369998443`}, {
      1.6180525599157147`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.17909029722714126`}, {
      1.8105188686557123`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.3319474400842841}, {1.8105188686557123`, 
      0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.4848045829414269}, {1.8105188686557123`, 
      0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.6376617257985697}, {1.8105188686557123`, 
      0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.7905188686557125}, {1.8105188686557123`, 
      0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.9433760115128553}, {1.8105188686557123`, 
      0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 1.0962331543699981`}, {1.8105188686557123`,
       0.9037668456300008}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -1.0437668456300013`}, {
      1.9037668456300003`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182907`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.8909097027728584}, {
      1.9037668456300003`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.7380525599157156}, {
      1.9037668456300003`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.5851954170585728}, {
      1.9037668456300003`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.43233827420143}, {
      1.9037668456300003`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.2794811313442872}, {
      1.9037668456300003`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.0222991010911829, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.1266239884871444}, {
      1.9037668456300003`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.0222991010911829, 1.}}], 
     ArrowBox[{{2.096233154369998, 0.026233154369998443`}, {
      1.9037668456300003`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.17909029722714126`}, {
      2.0962331543699975`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.3319474400842841}, {
      2.0962331543699975`, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.4848045829414269}, {
      2.0962331543699975`, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.6376617257985697}, {
      2.0962331543699975`, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.7905188686557125}, {
      2.0962331543699975`, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.9433760115128553}, {
      2.0962331543699975`, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 1.0962331543699981`}, {
      2.0962331543699975`, 0.9037668456300008}}]}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["q", TraditionalForm], 
    FormBox["p", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-2.136094232059996, 2.136094232059996}, {-1.2760942320599957`, 
   1.1360942320599958`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.812888212629388*^9, {3.812890494057448*^9, 3.812890511594377*^9}, 
   3.812890542049302*^9, {3.812890585441413*^9, 3.812890602798257*^9}, 
   3.812890853970192*^9, 3.812892155337376*^9, {3.812894505881547*^9, 
   3.812894516593968*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"ac3ae681-0477-4b57-b42d-1da9dba583f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VectorPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sign", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "p"}], "]"}], "-", 
      RowBox[{"Sign", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", "p"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sign", "[", "q", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"q", ",", "p"}], "}"}]}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "Small"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8128906363145437`*^9, 3.812890639925839*^9}, {
   3.812890861602241*^9, 3.812890868835491*^9}, 3.8128921597000933`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"cd02827b-8b7b-4a8a-8c9d-04d55cf99aeb"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -1.}, {-1.06, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.8571428571428572}, {-1.06, -0.8571428571428572}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.7142857142857144}, {-1.06, -0.7142857142857144}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.5714285714285716}, {-1.06, -0.5714285714285716}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.5714285714285712}, {-0.94, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.714285714285714}, {-0.94, 0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.8571428571428568}, {-0.94, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.9999999999999996}, {-0.94, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -1.}, {-0.9171428571428573, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.8571428571428572}, \
{-0.9171428571428573, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.7142857142857144}, \
{-0.9171428571428573, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.5714285714285716}, \
{-0.9171428571428573, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.5714285714285712}, {-0.7971428571428572, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 0.714285714285714}, {-0.7971428571428572,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.8571428571428568}, {-0.7971428571428572, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.9999999999999996}, {-0.7971428571428572, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -1.}, {-0.7742857142857145, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.8571428571428572}, \
{-0.7742857142857145, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.7142857142857144}, \
{-0.7742857142857145, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.5714285714285716}, \
{-0.7742857142857145, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.5714285714285712}, {-0.6542857142857144, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 0.714285714285714}, {-0.6542857142857144,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.8571428571428568}, {-0.6542857142857144, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.9999999999999996}, {-0.6542857142857144, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -1.}, {-0.6314285714285717, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.8571428571428572}, \
{-0.6314285714285717, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.7142857142857144}, \
{-0.6314285714285717, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.5714285714285716}, \
{-0.6314285714285717, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.5714285714285712}, {-0.5114285714285716, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 0.714285714285714}, {-0.5114285714285716,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.8571428571428568}, {-0.5114285714285716, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.9999999999999996}, {-0.5114285714285716, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -1.}, {-0.4885714285714287, -1.}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.8571428571428572}, \
{-0.4885714285714287, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.7142857142857144}, \
{-0.4885714285714287, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.5714285714285716}, \
{-0.4885714285714287, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.5714285714285712}, {-0.36857142857142877`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.714285714285714}, {-0.36857142857142877`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.8571428571428568}, {-0.36857142857142877`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.9999999999999996}, {-0.36857142857142877`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -1.}, {-0.3457142857142859, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.8571428571428572}, \
{-0.3457142857142859, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.7142857142857144}, \
{-0.3457142857142859, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.5714285714285716}, \
{-0.3457142857142859, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.5714285714285712}, {-0.22571428571428592`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.714285714285714}, {-0.22571428571428592`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.8571428571428568}, {-0.22571428571428592`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.9999999999999996}, {-0.22571428571428592`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -1.}, {-0.20285714285714307`, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.8571428571428572}, \
{-0.20285714285714307`, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.7142857142857144}, \
{-0.20285714285714307`, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.5714285714285716}, \
{-0.20285714285714307`, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.5714285714285712}, {-0.08285714285714307, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.714285714285714}, {-0.08285714285714307, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.8571428571428568}, {-0.08285714285714307, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.9999999999999996}, {-0.08285714285714307, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.059999999999999776`, -1.}, {-0.06000000000000022, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.8571428571428572}, {-0.06000000000000022, \
-0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.7142857142857144}, {-0.06000000000000022, \
-0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.5714285714285716}, {-0.06000000000000022, \
-0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.5714285714285712}, {
      0.059999999999999776`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.714285714285714}, {
      0.059999999999999776`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.8571428571428568}, {
      0.059999999999999776`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.9999999999999996}, {
      0.059999999999999776`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.94}, {0.08285714285714263, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.7971428571428572}, {
      0.08285714285714263, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.6542857142857144}, {
      0.08285714285714263, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.5114285714285716}, {
      0.08285714285714263, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.36857142857142877`}, {
      0.14285714285714263`, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.22571428571428592`}, {
      0.14285714285714263`, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.08285714285714307}, {
      0.14285714285714263`, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.059999999999999776`}, {
      0.14285714285714263`, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.20285714285714262`}, {
      0.14285714285714263`, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.3457142857142855}, {
      0.14285714285714263`, 0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.4885714285714283}, {
      0.14285714285714263`, 0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.6314285714285712}, {
      0.20285714285714262`, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.774285714285714}, {
      0.20285714285714262`, 0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.9171428571428568}, {
      0.20285714285714262`, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 1.0599999999999996`}, {
      0.20285714285714262`, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.94}, {
      0.22571428571428548`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.7971428571428572}, {
      0.22571428571428548`, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.6542857142857144}, {
      0.22571428571428548`, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.5114285714285716}, {
      0.22571428571428548`, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.36857142857142877`}, {
      0.2857142857142855, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.22571428571428592`}, {
      0.2857142857142855, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.08285714285714307}, {
      0.2857142857142855, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.059999999999999776`}, {
      0.2857142857142855, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.20285714285714262`}, {
      0.2857142857142855, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.3457142857142855}, {0.2857142857142855, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.4885714285714283}, {0.2857142857142855, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.6314285714285712}, {
      0.3457142857142855, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.774285714285714}, {0.3457142857142855,
       0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.9171428571428568}, {
      0.3457142857142855, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 1.0599999999999996`}, {
      0.3457142857142855, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.94}, {
      0.36857142857142833`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.7971428571428572}, {
      0.36857142857142833`, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.6542857142857144}, {
      0.36857142857142833`, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.5114285714285716}, {
      0.36857142857142833`, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.36857142857142877`}, {
      0.4285714285714283, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.22571428571428592`}, {
      0.4285714285714283, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.08285714285714307}, {
      0.4285714285714283, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.059999999999999776`}, {
      0.4285714285714283, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.20285714285714262`}, {
      0.4285714285714283, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.3457142857142855}, {0.4285714285714283, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.4885714285714283}, {0.4285714285714283, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.6314285714285712}, {
      0.48857142857142827`, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.774285714285714}, {
      0.48857142857142827`, 0.6542857142857139}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.9171428571428568}, {
      0.48857142857142827`, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 1.0599999999999996`}, {
      0.48857142857142827`, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.94}, {0.5114285714285711, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.7971428571428572}, {
      0.5114285714285711, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.6542857142857144}, {
      0.5114285714285711, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.5114285714285716}, {
      0.5114285714285711, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.36857142857142877`}, {
      0.5714285714285712, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.22571428571428592`}, {
      0.5714285714285712, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.08285714285714307}, {
      0.5714285714285712, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.059999999999999776`}, {
      0.5714285714285712, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.20285714285714262`}, {
      0.5714285714285712, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.3457142857142855}, {0.5714285714285712, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.4885714285714283}, {0.5714285714285712, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.6314285714285712}, {0.6314285714285712, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.774285714285714}, {0.6314285714285712, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.9171428571428568}, {0.6314285714285712, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 1.0599999999999996`}, {0.6314285714285712,
       0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.94}, {0.6542857142857139, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.7971428571428572}, {
      0.6542857142857139, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.6542857142857144}, {
      0.6542857142857139, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.5114285714285716}, {
      0.6542857142857139, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.36857142857142877`}, {
      0.714285714285714, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.22571428571428592`}, {
      0.714285714285714, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.08285714285714307}, {
      0.714285714285714, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.059999999999999776`}, {
      0.714285714285714, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.20285714285714262`}, {0.714285714285714, 
      0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.3457142857142855}, {0.714285714285714, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.4885714285714283}, {0.714285714285714, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.6314285714285712}, {0.774285714285714, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.774285714285714}, {0.774285714285714, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.9171428571428568}, {0.774285714285714, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 1.0599999999999996`}, {0.774285714285714, 
      0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.94}, {0.7971428571428567, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.7971428571428572}, {
      0.7971428571428567, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.6542857142857144}, {
      0.7971428571428567, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.5114285714285716}, {
      0.7971428571428567, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.36857142857142877`}, {
      0.8571428571428568, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.22571428571428592`}, {
      0.8571428571428568, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.08285714285714307}, {
      0.8571428571428568, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.059999999999999776`}, {
      0.8571428571428568, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.20285714285714262`}, {
      0.8571428571428568, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.3457142857142855}, {0.8571428571428568, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.4885714285714283}, {0.8571428571428568, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.6314285714285712}, {0.9171428571428568, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.774285714285714}, {0.9171428571428568, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.9171428571428568}, {0.9171428571428568, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 1.0599999999999996`}, {0.9171428571428568,
       0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.94}, {0.9399999999999995, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.7971428571428572}, {
      0.9399999999999995, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.6542857142857144}, {
      0.9399999999999995, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.5114285714285716}, {
      0.9399999999999995, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.36857142857142877`}, {
      0.9999999999999996, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.22571428571428592`}, {
      0.9999999999999996, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.08285714285714307}, {
      0.9999999999999996, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.059999999999999776`}, {
      0.9999999999999996, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.20285714285714262`}, {
      0.9999999999999996, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.3457142857142855}, {0.9999999999999996, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.4885714285714283}, {0.9999999999999996, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.6314285714285712}, {1.0599999999999996`,
       0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.774285714285714}, {1.0599999999999996`, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.9171428571428568}, {1.0599999999999996`,
       0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 1.0599999999999996`}, {
      1.0599999999999996`, 0.9399999999999995}}]}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["q", TraditionalForm], 
    FormBox["p", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0848528137423856`, 
   1.0848528137423856`}, {-1.0848528137423856`, 1.0848528137423856`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.812890651260026*^9, {3.812890863877391*^9, 3.812890869329199*^9}, 
   3.812892161629794*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b46ee70c-00ca-47e8-b8ce-23caac626d3c"]
}, Open  ]]
},
WindowSize->{1378, 796},
WindowMargins->{{Automatic, 0}, {Automatic, 39}},
ShowSelection->True,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1313, 33, 59, "Input",ExpressionUUID->"c811b315-c322-4da7-bf19-fd22aa1bc38f"],
Cell[1883, 57, 27928, 530, 378, "Output",ExpressionUUID->"24691081-90f1-4283-aee3-e893de360394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29848, 592, 1327, 34, 59, "Input",ExpressionUUID->"deaa6e48-8c8f-456f-8bd9-8cbe79d0ffaf"],
Cell[31178, 628, 46871, 829, 378, 19842, 386, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"5dea3ba0-45da-4671-a634-a4a9c61b82a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78086, 1462, 201, 3, 42, "Input",ExpressionUUID->"0608db13-492f-411a-824f-5b4a95c9fd45"],
Cell[78290, 1467, 33119, 685, 153, "Output",ExpressionUUID->"13771eb3-32be-4bb6-abdd-87d8b7050b3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111446, 2157, 197, 4, 42, "Input",ExpressionUUID->"9e0480cf-676c-48a4-b725-88b9420bf743"],
Cell[111646, 2163, 32659, 540, 378, "Output",ExpressionUUID->"bcabab78-3f88-41ec-ad84-d39ad1665af3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144342, 2708, 1232, 33, 59, "Input",ExpressionUUID->"d1071197-1e3c-45af-a229-43b77679831d"],
Cell[145577, 2743, 37317, 722, 378, "Output",ExpressionUUID->"ac3ae681-0477-4b57-b42d-1da9dba583f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182931, 3470, 1049, 30, 59, "Input",ExpressionUUID->"cd02827b-8b7b-4a8a-8c9d-04d55cf99aeb"],
Cell[183983, 3502, 27658, 527, 378, "Output",ExpressionUUID->"b46ee70c-00ca-47e8-b8ce-23caac626d3c"]
}, Open  ]]
}
]
*)



==> phasespace.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    213377,       4070]
NotebookOptionsPosition[    211657,       4032]
NotebookOutlinePosition[    212086,       4049]
CellTagsIndexPosition[    212043,       4046]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"VectorPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sign", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "p"}], "]"}], "-", 
      RowBox[{"Sign", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", "p"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sign", "[", "q", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"q", ",", "p"}], "}"}]}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "Small"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.812888035637514*^9, 3.812888164789081*^9}, {
  3.8128906676605377`*^9, 3.812890676984119*^9}, {3.812890738604039*^9, 
  3.8128907974626017`*^9}, {3.812890834185093*^9, 3.812890836478009*^9}, {
  3.8128911374432583`*^9, 3.812891207180703*^9}, {3.812891380573202*^9, 
  3.8128913809283*^9}, {3.81289141353314*^9, 3.81289144410867*^9}, {
  3.8128914886406717`*^9, 3.8128915040955067`*^9}, {3.812891551087388*^9, 
  3.81289164296913*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c811b315-c322-4da7-bf19-fd22aa1bc38f"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -1.}, {-1.06, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.8571428571428572}, {-1.06, -0.8571428571428572}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.7142857142857144}, {-1.06, -0.7142857142857144}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.5714285714285716}, {-1.06, -0.5714285714285716}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.5714285714285712}, {-0.94, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.714285714285714}, {-0.94, 0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.8571428571428568}, {-0.94, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.9999999999999996}, {-0.94, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -1.}, {-0.9171428571428573, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.8571428571428572}, \
{-0.9171428571428573, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.7142857142857144}, \
{-0.9171428571428573, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.5714285714285716}, \
{-0.9171428571428573, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.5714285714285712}, {-0.7971428571428572, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 0.714285714285714}, {-0.7971428571428572,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.8571428571428568}, {-0.7971428571428572, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.9999999999999996}, {-0.7971428571428572, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -1.}, {-0.7742857142857145, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.8571428571428572}, \
{-0.7742857142857145, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.7142857142857144}, \
{-0.7742857142857145, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.5714285714285716}, \
{-0.7742857142857145, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.5714285714285712}, {-0.6542857142857144, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 0.714285714285714}, {-0.6542857142857144,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.8571428571428568}, {-0.6542857142857144, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.9999999999999996}, {-0.6542857142857144, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -1.}, {-0.6314285714285717, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.8571428571428572}, \
{-0.6314285714285717, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.7142857142857144}, \
{-0.6314285714285717, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.5714285714285716}, \
{-0.6314285714285717, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.5714285714285712}, {-0.5114285714285716, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 0.714285714285714}, {-0.5114285714285716,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.8571428571428568}, {-0.5114285714285716, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.9999999999999996}, {-0.5114285714285716, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -1.}, {-0.4885714285714287, -1.}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.8571428571428572}, \
{-0.4885714285714287, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.7142857142857144}, \
{-0.4885714285714287, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.5714285714285716}, \
{-0.4885714285714287, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.5714285714285712}, {-0.36857142857142877`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.714285714285714}, {-0.36857142857142877`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.8571428571428568}, {-0.36857142857142877`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.9999999999999996}, {-0.36857142857142877`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -1.}, {-0.3457142857142859, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.8571428571428572}, \
{-0.3457142857142859, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.7142857142857144}, \
{-0.3457142857142859, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.5714285714285716}, \
{-0.3457142857142859, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.5714285714285712}, {-0.22571428571428592`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.714285714285714}, {-0.22571428571428592`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.8571428571428568}, {-0.22571428571428592`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.9999999999999996}, {-0.22571428571428592`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -1.}, {-0.20285714285714307`, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.8571428571428572}, \
{-0.20285714285714307`, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.7142857142857144}, \
{-0.20285714285714307`, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.5714285714285716}, \
{-0.20285714285714307`, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.5714285714285712}, {-0.08285714285714307, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.714285714285714}, {-0.08285714285714307, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.8571428571428568}, {-0.08285714285714307, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.9999999999999996}, {-0.08285714285714307, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.059999999999999776`, -1.}, {-0.06000000000000022, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.8571428571428572}, {-0.06000000000000022, \
-0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.7142857142857144}, {-0.06000000000000022, \
-0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.5714285714285716}, {-0.06000000000000022, \
-0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.5714285714285712}, {
      0.059999999999999776`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.714285714285714}, {
      0.059999999999999776`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.8571428571428568}, {
      0.059999999999999776`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.9999999999999996}, {
      0.059999999999999776`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.94}, {0.08285714285714263, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.7971428571428572}, {
      0.08285714285714263, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.6542857142857144}, {
      0.08285714285714263, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.5114285714285716}, {
      0.08285714285714263, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.36857142857142877`}, {
      0.14285714285714263`, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.22571428571428592`}, {
      0.14285714285714263`, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.08285714285714307}, {
      0.14285714285714263`, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.059999999999999776`}, {
      0.14285714285714263`, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.20285714285714262`}, {
      0.14285714285714263`, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.3457142857142855}, {
      0.14285714285714263`, 0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.4885714285714283}, {
      0.14285714285714263`, 0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.6314285714285712}, {
      0.20285714285714262`, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.774285714285714}, {
      0.20285714285714262`, 0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.9171428571428568}, {
      0.20285714285714262`, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 1.0599999999999996`}, {
      0.20285714285714262`, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.94}, {
      0.22571428571428548`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.7971428571428572}, {
      0.22571428571428548`, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.6542857142857144}, {
      0.22571428571428548`, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.5114285714285716}, {
      0.22571428571428548`, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.36857142857142877`}, {
      0.2857142857142855, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.22571428571428592`}, {
      0.2857142857142855, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.08285714285714307}, {
      0.2857142857142855, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.059999999999999776`}, {
      0.2857142857142855, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.20285714285714262`}, {
      0.2857142857142855, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.3457142857142855}, {0.2857142857142855, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.4885714285714283}, {0.2857142857142855, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.6314285714285712}, {
      0.3457142857142855, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.774285714285714}, {0.3457142857142855,
       0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.9171428571428568}, {
      0.3457142857142855, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 1.0599999999999996`}, {
      0.3457142857142855, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.94}, {
      0.36857142857142833`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.7971428571428572}, {
      0.36857142857142833`, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.6542857142857144}, {
      0.36857142857142833`, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.5114285714285716}, {
      0.36857142857142833`, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.36857142857142877`}, {
      0.4285714285714283, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.22571428571428592`}, {
      0.4285714285714283, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.08285714285714307}, {
      0.4285714285714283, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.059999999999999776`}, {
      0.4285714285714283, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.20285714285714262`}, {
      0.4285714285714283, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.3457142857142855}, {0.4285714285714283, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.4885714285714283}, {0.4285714285714283, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.6314285714285712}, {
      0.48857142857142827`, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.774285714285714}, {
      0.48857142857142827`, 0.6542857142857139}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.9171428571428568}, {
      0.48857142857142827`, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 1.0599999999999996`}, {
      0.48857142857142827`, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.94}, {0.5114285714285711, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.7971428571428572}, {
      0.5114285714285711, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.6542857142857144}, {
      0.5114285714285711, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.5114285714285716}, {
      0.5114285714285711, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.36857142857142877`}, {
      0.5714285714285712, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.22571428571428592`}, {
      0.5714285714285712, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.08285714285714307}, {
      0.5714285714285712, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.059999999999999776`}, {
      0.5714285714285712, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.20285714285714262`}, {
      0.5714285714285712, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.3457142857142855}, {0.5714285714285712, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.4885714285714283}, {0.5714285714285712, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.6314285714285712}, {0.6314285714285712, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.774285714285714}, {0.6314285714285712, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.9171428571428568}, {0.6314285714285712, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 1.0599999999999996`}, {0.6314285714285712,
       0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.94}, {0.6542857142857139, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.7971428571428572}, {
      0.6542857142857139, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.6542857142857144}, {
      0.6542857142857139, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.5114285714285716}, {
      0.6542857142857139, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.36857142857142877`}, {
      0.714285714285714, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.22571428571428592`}, {
      0.714285714285714, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.08285714285714307}, {
      0.714285714285714, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.059999999999999776`}, {
      0.714285714285714, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.20285714285714262`}, {0.714285714285714, 
      0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.3457142857142855}, {0.714285714285714, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.4885714285714283}, {0.714285714285714, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.6314285714285712}, {0.774285714285714, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.774285714285714}, {0.774285714285714, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.9171428571428568}, {0.774285714285714, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 1.0599999999999996`}, {0.774285714285714, 
      0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.94}, {0.7971428571428567, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.7971428571428572}, {
      0.7971428571428567, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.6542857142857144}, {
      0.7971428571428567, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.5114285714285716}, {
      0.7971428571428567, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.36857142857142877`}, {
      0.8571428571428568, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.22571428571428592`}, {
      0.8571428571428568, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.08285714285714307}, {
      0.8571428571428568, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.059999999999999776`}, {
      0.8571428571428568, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.20285714285714262`}, {
      0.8571428571428568, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.3457142857142855}, {0.8571428571428568, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.4885714285714283}, {0.8571428571428568, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.6314285714285712}, {0.9171428571428568, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.774285714285714}, {0.9171428571428568, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.9171428571428568}, {0.9171428571428568, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 1.0599999999999996`}, {0.9171428571428568,
       0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.94}, {0.9399999999999995, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.7971428571428572}, {
      0.9399999999999995, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.6542857142857144}, {
      0.9399999999999995, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.5114285714285716}, {
      0.9399999999999995, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.36857142857142877`}, {
      0.9999999999999996, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.22571428571428592`}, {
      0.9999999999999996, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.08285714285714307}, {
      0.9999999999999996, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.059999999999999776`}, {
      0.9999999999999996, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.20285714285714262`}, {
      0.9999999999999996, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.3457142857142855}, {0.9999999999999996, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.4885714285714283}, {0.9999999999999996, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.6314285714285712}, {1.0599999999999996`,
       0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.774285714285714}, {1.0599999999999996`, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.9171428571428568}, {1.0599999999999996`,
       0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 1.0599999999999996`}, {
      1.0599999999999996`, 0.9399999999999995}}]}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["q", TraditionalForm], 
    FormBox["p", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0848528137423856`, 
   1.0848528137423856`}, {-1.0848528137423856`, 1.0848528137423856`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.812888124952879*^9, 3.812888166206089*^9}, {
   3.81289067120713*^9, 3.812890677823966*^9}, {3.812890770863111*^9, 
   3.812890798084516*^9}, 3.8128908372688103`*^9, {3.812891154832074*^9, 
   3.812891207840667*^9}, 3.8128913818429203`*^9, {3.81289141605424*^9, 
   3.812891445277837*^9}, {3.8128915619695253`*^9, 3.812891644763377*^9}, 
   3.8533607309703827`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"24691081-90f1-4283-aee3-e893de360394"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VectorPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sign", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "p"}], "]"}], "-", 
       RowBox[{"Sign", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "p"}], "]"}]}], ")"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "1"}], ")"}]}], 
      RowBox[{"Sign", "[", "q", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"q", ",", "p"}], "}"}]}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "Small"}], ",", 
   RowBox[{"VectorPoints", "\[Rule]", "12"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.853360773100224*^9, 3.853360805212986*^9}, {
  3.8533608459420147`*^9, 3.85336086685187*^9}, {3.8533616634679737`*^9, 
  3.8533616655541162`*^9}, {3.853361696505498*^9, 3.853361705045122*^9}, {
  3.8533617564024467`*^9, 3.853361767793644*^9}, {3.853361824968355*^9, 
  3.853361854835702*^9}, {3.853361886205143*^9, 3.8533619133387814`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"deaa6e48-8c8f-456f-8bd9-8cbe79d0ffaf"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.94, -1.06}, {-1.06, -0.94}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.94, -0.8781818181818182}, {-1.06, -0.7581818181818181}}]}, \

    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.94, -0.6963636363636363}, {-1.06, -0.5763636363636362}}]}, \

    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., -0.5145454545454544}, {-1., -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., -0.3327272727272726}, {-1., -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., -0.15090909090909077`}, {-1., -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., 0.030909090909091053`}, {-1., 0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-1., 0.21272727272727288`}, {-1., 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-1., 0.3945454545454547}, {-1., 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-1.06, 0.5763636363636364}, {-0.94, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-1.06, 0.7581818181818183}, {-0.94, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.7581818181818181, -1.06}, {-0.8781818181818182, -0.94}}]}, \

    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.7581818181818181, -0.8781818181818182}, \
{-0.8781818181818182, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.7581818181818181, -0.6963636363636363}, \
{-0.8781818181818182, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, -0.5145454545454544}, \
{-0.8181818181818181, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, -0.3327272727272726}, \
{-0.8181818181818181, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, -0.15090909090909077`}, \
{-0.8181818181818181, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, 
      0.030909090909091053`}, {-0.8181818181818181, 
      0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.8181818181818181, 
      0.21272727272727288`}, {-0.8181818181818181, 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.8181818181818181, 
      0.3945454545454547}, {-0.8181818181818181, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.8781818181818182, 
      0.5763636363636364}, {-0.7581818181818181, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.8781818181818182, 
      0.7581818181818183}, {-0.7581818181818181, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.5763636363636362, -1.06}, {-0.6963636363636363, -0.94}}]}, \

    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.5763636363636362, -0.8781818181818182}, \
{-0.6963636363636363, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.5763636363636362, -0.6963636363636363}, \
{-0.6963636363636363, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, -0.5145454545454544}, \
{-0.6363636363636362, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, -0.3327272727272726}, \
{-0.6363636363636362, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, -0.15090909090909077`}, \
{-0.6363636363636362, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, 
      0.030909090909091053`}, {-0.6363636363636362, 
      0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.6363636363636362, 
      0.21272727272727288`}, {-0.6363636363636362, 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.6363636363636362, 
      0.3945454545454547}, {-0.6363636363636362, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.6963636363636363, 
      0.5763636363636364}, {-0.5763636363636362, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{-0.6963636363636363, 
      0.7581818181818183}, {-0.5763636363636362, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3945454545454544, -1.06}, {-0.5145454545454544, -0.94}}]}, \

    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3945454545454544, -0.8781818181818182}, \
{-0.5145454545454544, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3945454545454544, -0.6963636363636363}, \
{-0.5145454545454544, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, -0.5145454545454544}, \
{-0.4545454545454544, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, -0.3327272727272726}, \
{-0.4545454545454544, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, -0.15090909090909077`}, \
{-0.4545454545454544, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, 
      0.030909090909091053`}, {-0.4545454545454544, 
      0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.4545454545454544, 
      0.21272727272727288`}, {-0.4545454545454544, 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.4545454545454544, 
      0.3945454545454547}, {-0.4545454545454544, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.5145454545454544, 
      0.5763636363636364}, {-0.3945454545454544, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.5145454545454544, 
      0.7581818181818183}, {-0.3945454545454544, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.2127272727272726, -1.06}, {-0.3327272727272726, -0.94}}]}, \

    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.2127272727272726, -0.8781818181818182}, \
{-0.3327272727272726, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.2127272727272726, -0.6963636363636363}, \
{-0.3327272727272726, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, -0.5145454545454544}, \
{-0.2727272727272726, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, -0.3327272727272726}, \
{-0.2727272727272726, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, -0.15090909090909077`}, \
{-0.2727272727272726, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, 
      0.030909090909091053`}, {-0.2727272727272726, 
      0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.2727272727272726, 
      0.21272727272727288`}, {-0.2727272727272726, 0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.2727272727272726, 
      0.3945454545454547}, {-0.2727272727272726, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3327272727272726, 
      0.5763636363636364}, {-0.2127272727272726, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.3327272727272726, 
      0.7581818181818183}, {-0.2127272727272726, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.030909090909090775`, -1.06}, {-0.15090909090909077`, \
-0.94}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.030909090909090775`, -0.8781818181818182}, \
{-0.15090909090909077`, -0.7581818181818181}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.030909090909090775`, -0.6963636363636363}, \
{-0.15090909090909077`, -0.5763636363636362}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, -0.5145454545454544}, \
{-0.09090909090909077, -0.3945454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, -0.3327272727272726}, \
{-0.09090909090909077, -0.2127272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, -0.15090909090909077`}, \
{-0.09090909090909077, -0.030909090909090775`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, 
      0.030909090909091053`}, {-0.09090909090909077, 0.15090909090909105`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.09090909090909077, 
      0.21272727272727288`}, {-0.09090909090909077, 
      0.33272727272727287`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.09090909090909077, 
      0.3945454545454547}, {-0.09090909090909077, 0.5145454545454546}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.15090909090909077`, 
      0.5763636363636364}, {-0.030909090909090775`, 0.6963636363636365}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{-0.15090909090909077`, 
      0.7581818181818183}, {-0.030909090909090775`, 0.8781818181818184}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.15090909090909105`, -0.94}, {
      0.030909090909091053`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.15090909090909105`, -0.7581818181818181}, {
      0.030909090909091053`, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.15090909090909105`, -0.5763636363636362}, {
      0.030909090909091053`, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, -0.3945454545454544}, {
      0.09090909090909105, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, -0.2127272727272726}, {
      0.09090909090909105, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, -0.030909090909090775`}, {
      0.09090909090909105, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, 0.15090909090909105`}, {
      0.09090909090909105, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.09090909090909105, 0.33272727272727287`}, {
      0.09090909090909105, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.09090909090909105, 0.5145454545454546}, {
      0.09090909090909105, 0.3945454545454547}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.030909090909091053`, 0.6963636363636365}, {
      0.15090909090909105`, 0.5763636363636364}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.030909090909091053`, 0.8781818181818184}, {
      0.15090909090909105`, 0.7581818181818183}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.33272727272727287`, -0.94}, {
      0.21272727272727288`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.33272727272727287`, -0.7581818181818181}, {
      0.21272727272727288`, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.33272727272727287`, -0.5763636363636362}, {
      0.21272727272727288`, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, -0.3945454545454544}, {
      0.2727272727272729, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, -0.2127272727272726}, {
      0.2727272727272729, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, -0.030909090909090775`}, {
      0.2727272727272729, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, 0.15090909090909105`}, {
      0.2727272727272729, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2727272727272729, 0.33272727272727287`}, {
      0.2727272727272729, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.2727272727272729, 0.5145454545454546}, {0.2727272727272729, 
      0.3945454545454547}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.21272727272727288`, 0.6963636363636365}, {
      0.33272727272727287`, 0.5763636363636364}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.21272727272727288`, 0.8781818181818184}, {
      0.33272727272727287`, 0.7581818181818183}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.5145454545454546, -0.94}, {0.3945454545454547, -1.06}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.5145454545454546, -0.7581818181818181}, {
      0.3945454545454547, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.5145454545454546, -0.5763636363636362}, {
      0.3945454545454547, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, -0.3945454545454544}, {
      0.4545454545454547, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, -0.2127272727272726}, {
      0.4545454545454547, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, -0.030909090909090775`}, {
      0.4545454545454547, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, 0.15090909090909105`}, {
      0.4545454545454547, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4545454545454547, 0.33272727272727287`}, {
      0.4545454545454547, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.4545454545454547, 0.5145454545454546}, {0.4545454545454547, 
      0.3945454545454547}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.3945454545454547, 0.6963636363636365}, {0.5145454545454546, 
      0.5763636363636364}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.3945454545454547, 0.8781818181818184}, {0.5145454545454546, 
      0.7581818181818183}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6963636363636365, -0.94}, {0.5763636363636364, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6963636363636365, -0.7581818181818181}, {
      0.5763636363636364, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6963636363636365, -0.5763636363636362}, {
      0.5763636363636364, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, -0.3945454545454544}, {
      0.6363636363636365, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, -0.2127272727272726}, {
      0.6363636363636365, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, -0.030909090909090775`}, {
      0.6363636363636365, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, 0.15090909090909105`}, {
      0.6363636363636365, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.6363636363636365, 0.33272727272727287`}, {
      0.6363636363636365, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.6363636363636365, 0.5145454545454546}, {0.6363636363636365, 
      0.3945454545454547}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5763636363636364, 0.6963636363636365}, {0.6963636363636365, 
      0.5763636363636364}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5763636363636364, 0.8781818181818184}, {0.6963636363636365, 
      0.7581818181818183}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.8781818181818184, -0.94}, {0.7581818181818183, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.8781818181818184, -0.7581818181818181}, {
      0.7581818181818183, -0.8781818181818182}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.8781818181818184, -0.5763636363636362}, {
      0.7581818181818183, -0.6963636363636363}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, -0.3945454545454544}, {
      0.8181818181818183, -0.5145454545454544}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, -0.2127272727272726}, {
      0.8181818181818183, -0.3327272727272726}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, -0.030909090909090775`}, {
      0.8181818181818183, -0.15090909090909077`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, 0.15090909090909105`}, {
      0.8181818181818183, 0.030909090909091053`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8181818181818183, 0.33272727272727287`}, {
      0.8181818181818183, 0.21272727272727288`}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.8181818181818183, 0.5145454545454546}, {0.8181818181818183, 
      0.3945454545454547}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7581818181818183, 0.6963636363636365}, {0.8781818181818184, 
      0.5763636363636364}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7581818181818183, 0.8781818181818184}, {0.8781818181818184, 
      0.7581818181818183}}]}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["q", TraditionalForm], 
    FormBox["p", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0848528137423856`, 
   1.0848528137423856`}, {-1.0848528137423856`, 1.0848528137423856`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.853360777960073*^9, 3.853360806279776*^9}, {
   3.853360847501851*^9, 3.853360867641317*^9}, 3.8533616662925873`*^9, 
   3.8533617057673273`*^9, {3.8533617586340237`*^9, 3.8533617685835238`*^9}, {
   3.8533618319272223`*^9, 3.8533618558675003`*^9}, {3.8533618924457607`*^9, 
   3.8533619137555532`*^9}},
 CellLabel->"Out[16]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"5dea3ba0-45da-4671-a634-a4a9c61b82a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "VectorPlot"}]], "Input",
 CellChangeTimes->{{3.8533615721052322`*^9, 3.8533615758231993`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0608db13-492f-411a-824f-5b4a95c9fd45"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox[
           PaneBox[
            TooltipBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIcon"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIconHot"]]}, Dynamic[
                CurrentValue["MouseOver"]]],
              Appearance->None,
              BaseStyle->"Link",
              ButtonData->"paclet:ref/VectorPlot",
              ButtonNote->"paclet:ref/VectorPlot"],
             "\"paclet:ref/VectorPlot\""],
            FrameMargins->{{0, 4}, {0, 2}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \
\\\"TI\\\"], StyleBox[\\\"x\\\", \\\"TI\\\"]], \\\",\\\", \
SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"y\\\", \
\\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) generates \
a vector plot of the vector field \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"x\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], \
StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}]\\) as a function of \
\\!\\(\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) and \\!\\(\\*StyleBox[\\\"y\\\", \
\\\"TI\\\"]\\). \\n\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"x\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], \
StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"w\\\", \\\"TI\\\"], \
StyleBox[\\\"x\\\", \\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"w\\\", \
\\\"TI\\\"], StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", \
StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) plots \
several vector fields. \\n\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"], \\\",\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \
\\\",\\\", StyleBox[\\\"y\\\", \\\"TI\\\"]}], \\\"}\\\"}], \
\\\"\[Element]\\\", StyleBox[\\\"reg\\\", \\\"TI\\\"]}]}], \\\"]\\\"}]\\) \
takes the variables \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"y\\\", \\\"TI\\\"]}], \\\"}\\\"}]\\) to \
be in the geometric region \\!\\(\\*StyleBox[\\\"reg\\\", \\\"TI\\\"]\\). \
\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Documentation\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Documentation\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Documentation", "Tooltip"]& ], 
                   
                   TemplateBox[{
                    TemplateBox[{
                    "\"Local \[RightGuillemet]\"", "paclet:ref/VectorPlot", 
                    "paclet:ref/VectorPlot", "Link", {
                    RGBColor[0.9686274509803922, 0.4666666666666667, 0.]}, 
                    BaseStyle -> {
                    RGBColor[0.0784313725490196, 0.1568627450980392, 0.6]}}, 
                    "HyperlinkTemplate"],"\"  \"",StyleBox[
                    "\"|\"", "InformationRowLabel", StripOnInput -> False],
                    "\"  \"",TemplateBox[{"\"Web \[RightGuillemet]\"", {
                    URL[
                    "http://reference.wolfram.com/language/ref/VectorPlot.\
html"], None}, "http://reference.wolfram.com/language/ref/VectorPlot.html", 
                    "Hyperlink", {
                    RGBColor[0.9686274509803922, 0.4666666666666667, 0.]}, 
                    BaseStyle -> {
                    RGBColor[0.0784313725490196, 0.1568627450980392, 0.6]}}, 
                    "HyperlinkTemplate"]},
                    "RowDefault"]},
                  {
                   PaneSelectorBox[{True->
                    ButtonBox[
                    PaneSelectorBox[{False->
                    
                    TemplateBox[{
                    "\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False],DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "DownPointerOpener"]]},
                    "RowWithSeparators"], True->
                    
                    TemplateBox[{
                    "\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False],DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "DownPointerOpenerHot"]]},
                    "RowWithSeparators"]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    FrameMargins->0,
                    ImageSize->Automatic],
                    Appearance->None,
                    BaseStyle->None,
                    
                    ButtonFunction:>(Part[System`InformationDump`open$$, 9] = 
                    False),
                    Evaluator->Automatic,
                    FrameMargins->0,
                    ImageMargins->0,
                    Method->"Preemptive"], False->
                    ButtonBox[
                    PaneSelectorBox[{False->
                    
                    TemplateBox[{
                    "\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False],DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "RightPointerOpener"]]},
                    "RowWithSeparators"], True->
                    
                    TemplateBox[{
                    "\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
                    "\"Options\"", "InformationRowLabel", StripOnInput -> 
                    False],DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "RightPointerOpenerHot"]]},
                    "RowWithSeparators"]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    FrameMargins->0,
                    ImageSize->Automatic],
                    Appearance->None,
                    BaseStyle->None,
                    
                    ButtonFunction:>(Part[System`InformationDump`open$$, 9] = 
                    True),
                    Evaluator->Automatic,
                    FrameMargins->0,
                    ImageMargins->0,
                    Method->"Preemptive"]}, Dynamic[
                    FEPrivate`Part[System`InformationDump`open$$, 9]]], 
                   PaneSelectorBox[{True->GridBox[{
                    {
                    RowBox[{"AlignmentPoint", "\[Rule]", "Center"}]},
                    {
                    RowBox[{"AspectRatio", "\[Rule]", "1"}]},
                    {
                    RowBox[{"Axes", "\[Rule]", "False"}]},
                    {
                    RowBox[{"AxesLabel", "\[Rule]", "None"}]},
                    {
                    RowBox[{"AxesOrigin", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"AxesStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"Background", "\[Rule]", "None"}]},
                    {
                    RowBox[{"BaselinePosition", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"BaseStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"BoundaryStyle", "\[Rule]", "None"}]},
                    {
                    RowBox[{"BoxRatios", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"ColorFunction", "\[Rule]", "None"}]},
                    {
                    RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]},
                    {
                    RowBox[{"ColorOutput", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"ContentSelectable", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{
                    "CoordinatesToolOptions", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{
                    "DisplayFunction", "\[RuleDelayed]", "$DisplayFunction"}]},
                    {
                    RowBox[{"Epilog", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"Evaluated", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"EvaluationMonitor", "\[Rule]", "None"}]},
                    {
                    RowBox[{
                    "FormatType", "\[RuleDelayed]", "TraditionalForm"}]},
                    {
                    RowBox[{"Frame", "\[Rule]", "True"}]},
                    {
                    RowBox[{"FrameLabel", "\[Rule]", "None"}]},
                    {
                    RowBox[{"FrameStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"FrameTicks", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"FrameTicksStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"GridLines", "\[Rule]", "None"}]},
                    {
                    RowBox[{"GridLinesStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"ImageMargins", "\[Rule]", "0.`"}]},
                    {
                    RowBox[{"ImagePadding", "\[Rule]", "All"}]},
                    {
                    RowBox[{"ImageSize", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"ImageSizeRaw", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"LabelStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"LightingAngle", "\[Rule]", "None"}]},
                    {
                    RowBox[{"MaxRecursion", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"Mesh", "\[Rule]", "None"}]},
                    {
                    RowBox[{"MeshFunctions", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"MeshShading", "\[Rule]", "None"}]},
                    {
                    RowBox[{"MeshStyle", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"Method", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"NormalsFunction", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{
                    "PerformanceGoal", "\[RuleDelayed]", "$PerformanceGoal"}]},
                    {
                    RowBox[{"PlotLabel", "\[Rule]", "None"}]},
                    {
                    RowBox[{"PlotLegends", "\[Rule]", "None"}]},
                    {
                    RowBox[{"PlotRange", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"Full", ",", "Full"}], "}"}]}]},
                    {
                    RowBox[{"PlotRangeClipping", "\[Rule]", "True"}]},
                    {
                    RowBox[{"PlotRangePadding", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"PlotRegion", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"PlotTheme", "\[RuleDelayed]", "$PlotTheme"}]},
                    {
                    RowBox[{
                    "PreserveImageOptions", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"Prolog", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"RegionFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{"True", "&"}], ")"}]}]},
                    {
                    RowBox[{"RotateLabel", "\[Rule]", "True"}]},
                    {
                    RowBox[{"StreamColorFunction", "\[Rule]", "None"}]},
                    {
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", "True"}]},
                    {
                    RowBox[{"StreamMarkers", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"StreamPoints", "\[Rule]", "None"}]},
                    {
                    RowBox[{"StreamScale", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"StreamStyle", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"TargetUnits", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"Ticks", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"TicksStyle", "\[Rule]", 
                    RowBox[{"{", "}"}]}]},
                    {
                    RowBox[{"VectorColorFunction", "\[Rule]", "None"}]},
                    {
                    RowBox[{"VectorColorFunctionScaling", "\[Rule]", "True"}]},
                    {
                    RowBox[{"VectorMarkers", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"VectorPoints", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"VectorScale", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{"VectorStyle", "\[Rule]", "Automatic"}]},
                    {
                    RowBox[{
                    "WorkingPrecision", "\[Rule]", "MachinePrecision"}]},
                    {
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"","\"\[InvisibleSpace]\"","69","\" total)\""},
                    "RowDefault"], "InformationRowOpener",
                    StripOnInput->False]}
                    },
                    BaselinePosition->{Baseline, {1, 1}},
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{1.}}}], False->
                    RowBox[{
                    RowBox[{"AlignmentPoint", "\[Rule]", "Center"}], 
                    "\[ThinSpace]", 
                    StyleBox["\<\"\[Ellipsis]\"\>", "InformationRowOpener",
                    StripOnInput->False], "\[ThinSpace]", 
                    StyleBox[
                    
                    TemplateBox[{
                    "\"(\"","\"\[InvisibleSpace]\"","69","\" total)\""},
                    "RowDefault"], "InformationRowOpener",
                    StripOnInput->False]}]}, Dynamic[
                    FEPrivate`Part[System`InformationDump`open$$, 9]],
                    BaselinePosition->Baseline,
                    ImageSize->Automatic]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", 
                    RowBox[{
                    "HoldAll", ",", "Protected", ",", "ReadProtected"}], 
                    "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"System`VectorPlot\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox[
           PaneBox[
            TooltipBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIcon"],
                ImageSizeCache->{13., {4., 9.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIconHot"],
                ImageSizeCache->{13., {4., 9.}}]}, Dynamic[
                CurrentValue["MouseOver"]]],
              Appearance->None,
              BaseStyle->"Link",
              ButtonData->"paclet:ref/VectorPlot",
              ButtonNote->"paclet:ref/VectorPlot"],
             "\"paclet:ref/VectorPlot\""],
            FrameMargins->{{0, 4}, {0, 2}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \
\\\"TI\\\"], StyleBox[\\\"x\\\", \\\"TI\\\"]], \\\",\\\", \
SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"y\\\", \
\\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) generates \
a vector plot of the vector field \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"x\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], \
StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}]\\) as a function of \
\\!\\(\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) and \\!\\(\\*StyleBox[\\\"y\\\", \
\\\"TI\\\"]\\). \\n\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], StyleBox[\\\"x\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"v\\\", \\\"TI\\\"], \
StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"w\\\", \\\"TI\\\"], \
StyleBox[\\\"x\\\", \\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"w\\\", \
\\\"TI\\\"], StyleBox[\\\"y\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", \
StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\
\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", \
SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \
\\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], \
StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) plots \
several vector fields. \\n\\!\\(\\*RowBox[{\\\"VectorPlot\\\", \\\"[\\\", \
RowBox[{StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"], \\\",\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \
\\\",\\\", StyleBox[\\\"y\\\", \\\"TI\\\"]}], \\\"}\\\"}], \
\\\"\[Element]\\\", StyleBox[\\\"reg\\\", \\\"TI\\\"]}]}], \\\"]\\\"}]\\) \
takes the variables \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"y\\\", \\\"TI\\\"]}], \\\"}\\\"}]\\) to \
be in the geometric region \\!\\(\\*StyleBox[\\\"reg\\\", \\\"TI\\\"]\\). \
\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[{\"VectorPlot\", \"[\", RowBox[{RowBox[{\"{\", \
RowBox[{SubscriptBox[StyleBox[\"v\", \"TI\"], StyleBox[\"x\", \"TI\"]], \
\",\", SubscriptBox[StyleBox[\"v\", \"TI\"], StyleBox[\"y\", \"TI\"]]}], \
\"}\"}], \",\", RowBox[{\"{\", RowBox[{StyleBox[\"x\", \"TI\"], \",\", \
SubscriptBox[StyleBox[\"x\", \"TI\"], StyleBox[\"min\", \"TI\"]], \",\", \
SubscriptBox[StyleBox[\"x\", \"TI\"], StyleBox[\"max\", \"TI\"]]}], \"}\"}], \
\",\", RowBox[{\"{\", RowBox[{StyleBox[\"y\", \"TI\"], \",\", \
SubscriptBox[StyleBox[\"y\", \"TI\"], StyleBox[\"min\", \"TI\"]], \",\", \
SubscriptBox[StyleBox[\"y\", \"TI\"], StyleBox[\"max\", \"TI\"]]}], \
\"}\"}]}], \"]\"}]\) generates a vector plot of the vector field \
\!\(\*RowBox[{\"{\", RowBox[{SubscriptBox[StyleBox[\"v\", \"TI\"], \
StyleBox[\"x\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"v\", \"TI\"], \
StyleBox[\"y\", \"TI\"]]}], \"}\"}]\) as a function of \!\(\*StyleBox[\"x\", \
\"TI\"]\) and \!\(\*StyleBox[\"y\", \"TI\"]\). \n\
\!\(\*RowBox[{\"VectorPlot\", \"[\", RowBox[{RowBox[{\"{\", \
RowBox[{RowBox[{\"{\", RowBox[{SubscriptBox[StyleBox[\"v\", \"TI\"], \
StyleBox[\"x\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"v\", \"TI\"], \
StyleBox[\"y\", \"TI\"]]}], \"}\"}], \",\", RowBox[{\"{\", \
RowBox[{SubscriptBox[StyleBox[\"w\", \"TI\"], StyleBox[\"x\", \"TI\"]], \
\",\", SubscriptBox[StyleBox[\"w\", \"TI\"], StyleBox[\"y\", \"TI\"]]}], \
\"}\"}], \",\", StyleBox[\"\[Ellipsis]\", \"TR\"]}], \"}\"}], \",\", RowBox[{\
\"{\", RowBox[{StyleBox[\"x\", \"TI\"], \",\", SubscriptBox[StyleBox[\"x\", \
\"TI\"], StyleBox[\"min\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"x\", \"TI\
\"], StyleBox[\"max\", \"TI\"]]}], \"}\"}], \",\", RowBox[{\"{\", \
RowBox[{StyleBox[\"y\", \"TI\"], \",\", SubscriptBox[StyleBox[\"y\", \"TI\"], \
StyleBox[\"min\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"y\", \"TI\"], \
StyleBox[\"max\", \"TI\"]]}], \"}\"}]}], \"]\"}]\) plots several vector \
fields. \n\!\(\*RowBox[{\"VectorPlot\", \"[\", RowBox[{StyleBox[\"\[Ellipsis]\
\", \"TR\"], \",\", RowBox[{RowBox[{\"{\", RowBox[{StyleBox[\"x\", \"TI\"], \
\",\", StyleBox[\"y\", \"TI\"]}], \"}\"}], \"\[Element]\", StyleBox[\"reg\", \
\"TI\"]}]}], \"]\"}]\) takes the variables \!\(\*RowBox[{\"{\", \
RowBox[{StyleBox[\"x\", \"TI\"], \",\", StyleBox[\"y\", \"TI\"]}], \"}\"}]\) \
to be in the geometric region \!\(\*StyleBox[\"reg\", \"TI\"]\). ", 
    "Documentation" -> 
    Association[
     "Local" -> "paclet:ref/VectorPlot", "Web" -> 
      "http://reference.wolfram.com/language/ref/VectorPlot.html"], 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> None, 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, 
    "Options" -> {
     AlignmentPoint -> Center, AspectRatio -> 1, Axes -> False, AxesLabel -> 
      None, AxesOrigin -> Automatic, AxesStyle -> {}, Background -> None, 
      BaselinePosition -> Automatic, BaseStyle -> {}, BoundaryStyle -> None, 
      BoxRatios -> Automatic, ColorFunction -> None, ColorFunctionScaling -> 
      True, ColorOutput -> Automatic, ContentSelectable -> Automatic, 
      CoordinatesToolOptions -> Automatic, 
      DisplayFunction :> $DisplayFunction, Epilog -> {}, Evaluated -> 
      Automatic, EvaluationMonitor -> None, FormatType :> TraditionalForm, 
      Frame -> True, FrameLabel -> None, FrameStyle -> {}, FrameTicks -> 
      Automatic, FrameTicksStyle -> {}, GridLines -> None, 
      GridLinesStyle -> {}, ImageMargins -> 0., ImagePadding -> All, 
      ImageSize -> Automatic, ImageSizeRaw -> Automatic, LabelStyle -> {}, 
      LightingAngle -> None, MaxRecursion -> Automatic, Mesh -> None, 
      MeshFunctions -> Automatic, MeshShading -> None, MeshStyle -> Automatic,
       Method -> Automatic, NormalsFunction -> Automatic, 
      PerformanceGoal :> $PerformanceGoal, PlotLabel -> None, PlotLegends -> 
      None, PlotRange -> {Full, Full}, PlotRangeClipping -> True, 
      PlotRangePadding -> Automatic, PlotRegion -> Automatic, 
      PlotTheme :> $PlotTheme, PreserveImageOptions -> Automatic, 
      Prolog -> {}, RegionFunction -> (True& ), RotateLabel -> True, 
      StreamColorFunction -> None, StreamColorFunctionScaling -> True, 
      StreamMarkers -> Automatic, StreamPoints -> None, StreamScale -> 
      Automatic, StreamStyle -> Automatic, TargetUnits -> Automatic, Ticks -> 
      Automatic, TicksStyle -> {}, VectorColorFunction -> None, 
      VectorColorFunctionScaling -> True, VectorMarkers -> Automatic, 
      VectorPoints -> Automatic, VectorScale -> Automatic, VectorStyle -> 
      Automatic, WorkingPrecision -> MachinePrecision}, 
    "Attributes" -> {HoldAll, Protected, ReadProtected}, "FullName" -> 
    "System`VectorPlot"], False]]], "Output",
 CellChangeTimes->{3.85336157639852*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"13771eb3-32be-4bb6-abdd-87d8b7050b3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rasterize", "[", 
  RowBox[{"%5", ",", "\"\<Image\>\""}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[6]:=",ExpressionUUID->"9e0480cf-676c-48a4-b725-88b9420bf743"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztvWdbHEn29vl/dt88L/cr7LfYt/tyr57unlZ3z7SZ6WkzagkJCRp5LyHk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    "], {{0, 353}, {360, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{360, 353},
  PlotRange->{{0, 360}, {0, 353}}]], "Output",
 CellChangeTimes->{3.853361547390119*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"bcabab78-3f88-41ec-ad84-d39ad1665af3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VectorPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sign", "[", 
       RowBox[{
        RowBox[{"0", 
         FractionBox["1", "2"]}], "+", "p"}], "]"}], "-", 
      RowBox[{"Sign", "[", 
       RowBox[{
        RowBox[{"0", 
         FractionBox["1", "2"]}], "-", "p"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sign", "[", "q", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1.14"}], ",", "1.0"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"q", ",", "p"}], "}"}]}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "Small"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8128882006546907`*^9, 3.812888204366445*^9}, {
   3.812890485709415*^9, 3.812890507926527*^9}, {3.8128905381918707`*^9, 
   3.8128905412155247`*^9}, {3.812890583911818*^9, 3.8128906018990726`*^9}, 
   3.812890852275877*^9, 3.812892153557931*^9, {3.8128945046803207`*^9, 
   3.812894514885912*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d1071197-1e3c-45af-a229-43b77679831d"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -1.14}, {-2.096233154369999, -1.14}}]}, \

    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.9871428571428571}, \
{-2.096233154369999, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.8342857142857143}, \
{-2.096233154369999, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.6814285714285715}, \
{-2.096233154369999, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.5285714285714287}, \
{-2.096233154369999, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.3757142857142859}, \
{-2.096233154369999, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.22285714285714306`}, \
{-2.096233154369999, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.9037668456300012`, -0.07000000000000023}, \
{-2.096233154369999, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.0828571428571426}, {-1.9037668456300012`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.23571428571428543`}, {-1.9037668456300012`, 
      0.23571428571428543`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.38857142857142823`}, {-1.9037668456300012`, 
      0.38857142857142823`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 0.541428571428571}, {-1.9037668456300012`,
       0.541428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.6942857142857138}, {-1.9037668456300012`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.8471428571428566}, {-1.9037668456300012`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-2.096233154369999, 
      0.9999999999999994}, {-1.9037668456300012`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -1.14}, {-1.8105188686557132`, \
-1.14}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.9871428571428571}, \
{-1.8105188686557132`, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.8342857142857143}, \
{-1.8105188686557132`, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.6814285714285715}, \
{-1.8105188686557132`, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.5285714285714287}, \
{-1.8105188686557132`, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.3757142857142859}, \
{-1.8105188686557132`, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.22285714285714306`}, \
{-1.8105188686557132`, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.6180525599157156`, -0.07000000000000023}, \
{-1.8105188686557132`, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.0828571428571426}, {-1.6180525599157156`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.23571428571428543`}, {-1.6180525599157156`, 
      0.23571428571428543`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.38857142857142823`}, {-1.6180525599157156`, 
      0.38857142857142823`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.541428571428571}, {-1.6180525599157156`, 0.541428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.6942857142857138}, {-1.6180525599157156`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.8471428571428566}, {-1.6180525599157156`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.8105188686557132`, 
      0.9999999999999994}, {-1.6180525599157156`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -1.14}, {-1.5248045829414276`, -1.14}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.9871428571428571}, \
{-1.5248045829414276`, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.8342857142857143}, \
{-1.5248045829414276`, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.6814285714285715}, \
{-1.5248045829414276`, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.5285714285714287}, \
{-1.5248045829414276`, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.3757142857142859}, \
{-1.5248045829414276`, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.22285714285714306`}, \
{-1.5248045829414276`, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.33233827420143, -0.07000000000000023}, \
{-1.5248045829414276`, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.0828571428571426}, {-1.33233827420143,
       0.0828571428571426}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 
      0.23571428571428543`}, {-1.33233827420143, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 
      0.38857142857142823`}, {-1.33233827420143, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.541428571428571}, {-1.33233827420143, 
      0.541428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.6942857142857138}, {-1.33233827420143,
       0.6942857142857138}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.8471428571428566}, {-1.33233827420143,
       0.8471428571428566}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.5248045829414276`, 0.9999999999999994}, {-1.33233827420143,
       0.9999999999999994}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -1.14}, {-1.239090297227142, -1.14}}]}, \

    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.9871428571428571}, \
{-1.239090297227142, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.8342857142857143}, \
{-1.239090297227142, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.6814285714285715}, \
{-1.239090297227142, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.5285714285714287}, \
{-1.239090297227142, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.3757142857142859}, \
{-1.239090297227142, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.22285714285714306`}, \
{-1.239090297227142, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.0466239884871444`, -0.07000000000000023}, \
{-1.239090297227142, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.0828571428571426}, {-1.0466239884871444`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.23571428571428543`}, {-1.0466239884871444`, 
      0.23571428571428543`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.38857142857142823`}, {-1.0466239884871444`, 
      0.38857142857142823`}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 0.541428571428571}, {-1.0466239884871444`,
       0.541428571428571}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.6942857142857138}, {-1.0466239884871444`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.8471428571428566}, {-1.0466239884871444`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.01576784559593978, 1.}}], 
     ArrowBox[{{-1.239090297227142, 
      0.9999999999999994}, {-1.0466239884871444`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -1.14}, {-0.9533760115128561, -1.14}}]}, \

    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.9871428571428571}, \
{-0.9533760115128561, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.8342857142857143}, \
{-0.9533760115128561, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.6814285714285715}, \
{-0.9533760115128561, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.5285714285714287}, \
{-0.9533760115128561, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.3757142857142859}, \
{-0.9533760115128561, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.22285714285714306`}, \
{-0.9533760115128561, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.01576784559593975, 1.}}], 
     ArrowBox[{{-0.7609097027728589, -0.07000000000000023}, \
{-0.9533760115128561, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.0828571428571426}, {-0.7609097027728589, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.23571428571428543`}, {-0.7609097027728589, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.38857142857142823`}, {-0.7609097027728589, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 0.541428571428571}, {-0.7609097027728589,
       0.541428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.6942857142857138}, {-0.7609097027728589, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.8471428571428566}, {-0.7609097027728589, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.9533760115128562, 
      0.9999999999999994}, {-0.7609097027728589, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -1.14}, {-0.6676617257985705, \
-1.14}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.9871428571428571}, \
{-0.6676617257985705, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.8342857142857143}, \
{-0.6676617257985705, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.6814285714285715}, \
{-0.6676617257985705, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.5285714285714287}, \
{-0.6676617257985705, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.3757142857142859}, \
{-0.6676617257985705, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.22285714285714306`}, \
{-0.6676617257985705, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.47519541705857316`, -0.07000000000000023}, \
{-0.6676617257985705, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.0828571428571426}, {-0.47519541705857316`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.23571428571428543`}, {-0.47519541705857316`, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.38857142857142823`}, {-0.47519541705857316`, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.541428571428571}, {-0.47519541705857316`, 0.541428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.6942857142857138}, {-0.47519541705857316`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.8471428571428566}, {-0.47519541705857316`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.6676617257985705, 
      0.9999999999999994}, {-0.47519541705857316`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -1.14}, {-0.38194744008428483`, \
-1.14}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.9871428571428571}, \
{-0.38194744008428483`, -0.9871428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.8342857142857143}, \
{-0.38194744008428483`, -0.8342857142857143}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.6814285714285715}, \
{-0.38194744008428483`, -0.6814285714285715}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.5285714285714287}, \
{-0.38194744008428483`, -0.5285714285714287}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.3757142857142859}, \
{-0.38194744008428483`, -0.3757142857142859}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.22285714285714306`}, \
{-0.38194744008428483`, -0.22285714285714306`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.18948113134428746`, -0.07000000000000023}, \
{-0.38194744008428483`, -0.07000000000000023}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.0828571428571426}, {-0.18948113134428746`, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.23571428571428543`}, {-0.18948113134428746`, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.38857142857142823`}, {-0.18948113134428746`, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.541428571428571}, {-0.18948113134428746`, 0.541428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.6942857142857138}, {-0.18948113134428746`, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.8471428571428566}, {-0.18948113134428746`, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.38194744008428483`, 
      0.9999999999999994}, {-0.18948113134428746`, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{0.09623315436999824, -1.14}, {-0.09623315436999913, -1.14}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.9871428571428571}, {-0.09623315436999913, \
-0.9871428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.8342857142857143}, {-0.09623315436999913, \
-0.8342857142857143}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.6814285714285715}, {-0.09623315436999913, \
-0.6814285714285715}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.5285714285714287}, {-0.09623315436999913, \
-0.5285714285714287}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.3757142857142859}, {-0.09623315436999913, \
-0.3757142857142859}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.22285714285714306`}, {-0.09623315436999913, \
-0.22285714285714306`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{
      0.09623315436999824, -0.07000000000000023}, {-0.09623315436999913, \
-0.07000000000000023}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.0828571428571426}, {
      0.09623315436999824, 0.0828571428571426}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.23571428571428543`}, {
      0.09623315436999824, 0.23571428571428543`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.38857142857142823`}, {
      0.09623315436999824, 0.38857142857142823`}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.541428571428571}, {
      0.09623315436999824, 0.541428571428571}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.6942857142857138}, {
      0.09623315436999824, 0.6942857142857138}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.8471428571428566}, {
      0.09623315436999824, 0.8471428571428566}}]}, 
    {Arrowheads[{{0.015767845595939762`, 1.}}], 
     ArrowBox[{{-0.09623315436999913, 0.9999999999999994}, {
      0.09623315436999824, 0.9999999999999994}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -1.0437668456300013`}, {
      0.18948113134428657`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.8909097027728584}, {
      0.18948113134428657`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.7380525599157156}, {
      0.18948113134428657`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.5851954170585728}, {
      0.18948113134428657`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.43233827420143}, {
      0.18948113134428657`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.2794811313442872}, {
      0.18948113134428657`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, -0.1266239884871444}, {
      0.18948113134428657`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.38194744008428394`, 0.026233154369998443`}, {
      0.18948113134428657`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.17909029722714126`}, {
      0.38194744008428394`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.3319474400842841}, {
      0.38194744008428394`, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.4848045829414269}, {
      0.38194744008428394`, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.6376617257985697}, {
      0.38194744008428394`, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.7905188686557125}, {
      0.38194744008428394`, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 0.9433760115128553}, {
      0.38194744008428394`, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.18948113134428657`, 1.0962331543699981`}, {
      0.38194744008428394`, 0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -1.0437668456300013`}, {
      0.47519541705857227`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.8909097027728584}, {
      0.47519541705857227`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.7380525599157156}, {
      0.47519541705857227`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.5851954170585728}, {
      0.47519541705857227`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.43233827420143}, {
      0.47519541705857227`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.2794811313442872}, {
      0.47519541705857227`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, -0.1266239884871444}, {
      0.47519541705857227`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.6676617257985696, 0.026233154369998443`}, {
      0.47519541705857227`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.17909029722714126`}, {
      0.6676617257985696, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.3319474400842841}, {
      0.6676617257985696, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.4848045829414269}, {
      0.6676617257985696, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.6376617257985697}, {
      0.6676617257985696, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.7905188686557125}, {
      0.6676617257985696, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 0.9433760115128553}, {
      0.6676617257985696, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.47519541705857227`, 1.0962331543699981`}, {
      0.6676617257985696, 0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -1.0437668456300013`}, {
      0.760909702772858, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.8909097027728584}, {
      0.760909702772858, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.7380525599157156}, {
      0.760909702772858, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.5851954170585728}, {
      0.760909702772858, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.43233827420143}, {
      0.760909702772858, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.2794811313442872}, {
      0.760909702772858, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, -0.1266239884871444}, {
      0.760909702772858, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{0.9533760115128553, 0.026233154369998443`}, {
      0.760909702772858, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.022299101091182882`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.17909029722714126`}, {
      0.9533760115128552, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.3319474400842841}, {0.9533760115128552, 
      0.13948113134428675`}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.4848045829414269}, {0.9533760115128552, 
      0.29233827420142955`}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.6376617257985697}, {0.9533760115128552, 
      0.44519541705857235`}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.7905188686557125}, {0.9533760115128552, 
      0.5980525599157152}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 0.9433760115128553}, {0.9533760115128552, 
      0.750909702772858}}]}, 
    {Arrowheads[{{0.022299101091182886`, 1.}}], 
     ArrowBox[{{0.760909702772858, 1.0962331543699981`}, {0.9533760115128552, 
      0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -1.0437668456300013`}, {
      1.0466239884871436`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.8909097027728584}, {
      1.0466239884871436`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.7380525599157156}, {
      1.0466239884871436`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.5851954170585728}, {
      1.0466239884871436`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.43233827420143}, {
      1.0466239884871436`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.2794811313442872}, {
      1.0466239884871436`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, -0.1266239884871444}, {
      1.0466239884871436`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.239090297227141, 0.026233154369998443`}, {
      1.0466239884871436`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.17909029722714126`}, {
      1.2390902972271411`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.3319474400842841}, {
      1.2390902972271411`, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.4848045829414269}, {
      1.2390902972271411`, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.6376617257985697}, {
      1.2390902972271411`, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.7905188686557125}, {
      1.2390902972271411`, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 0.9433760115128553}, {
      1.2390902972271411`, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.0466239884871438`, 1.0962331543699981`}, {
      1.2390902972271411`, 0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -1.0437668456300013`}, {
      1.3323382742014291`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.8909097027728584}, {
      1.3323382742014291`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.7380525599157156}, {
      1.3323382742014291`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.5851954170585728}, {
      1.3323382742014291`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.43233827420143}, {
      1.3323382742014291`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.2794811313442872}, {
      1.3323382742014291`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, -0.1266239884871444}, {
      1.3323382742014291`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.5248045829414265`, 0.026233154369998443`}, {
      1.3323382742014291`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.17909029722714126`}, {
      1.5248045829414267`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.3319474400842841}, {
      1.5248045829414267`, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.4848045829414269}, {
      1.5248045829414267`, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.6376617257985697}, {
      1.5248045829414267`, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.7905188686557125}, {
      1.5248045829414267`, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 0.9433760115128553}, {
      1.5248045829414267`, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.3323382742014294`, 1.0962331543699981`}, {
      1.5248045829414267`, 0.9037668456300008}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -1.0437668456300013`}, {
      1.6180525599157147`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182893`, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.8909097027728584}, {
      1.6180525599157147`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.7380525599157156}, {
      1.6180525599157147`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.5851954170585728}, {
      1.6180525599157147`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.43233827420143}, {
      1.6180525599157147`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.2794811313442872}, {
      1.6180525599157147`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, -0.1266239884871444}, {
      1.6180525599157147`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.810518868655712, 0.026233154369998443`}, {
      1.6180525599157147`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.17909029722714126`}, {
      1.8105188686557123`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.3319474400842841}, {1.8105188686557123`, 
      0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.4848045829414269}, {1.8105188686557123`, 
      0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.6376617257985697}, {1.8105188686557123`, 
      0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.7905188686557125}, {1.8105188686557123`, 
      0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 0.9433760115128553}, {1.8105188686557123`, 
      0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118289, 1.}}], 
     ArrowBox[{{1.618052559915715, 1.0962331543699981`}, {1.8105188686557123`,
       0.9037668456300008}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -1.0437668456300013`}, {
      1.9037668456300003`, -1.2362331543699987`}}]}, 
    {Arrowheads[{{0.022299101091182907`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.8909097027728584}, {
      1.9037668456300003`, -1.083376011512856}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.7380525599157156}, {
      1.9037668456300003`, -0.930518868655713}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.5851954170585728}, {
      1.9037668456300003`, -0.7776617257985702}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.43233827420143}, {
      1.9037668456300003`, -0.6248045829414274}}]}, 
    {Arrowheads[{{0.022299101091182903`, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.2794811313442872}, {
      1.9037668456300003`, -0.4719474400842846}}]}, 
    {Arrowheads[{{0.0222991010911829, 1.}}], 
     ArrowBox[{{2.096233154369998, -0.1266239884871444}, {
      1.9037668456300003`, -0.3190902972271417}}]}, 
    {Arrowheads[{{0.0222991010911829, 1.}}], 
     ArrowBox[{{2.096233154369998, 0.026233154369998443`}, {
      1.9037668456300003`, -0.16623315436999886`}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.17909029722714126`}, {
      2.0962331543699975`, -0.01337601151285607}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.3319474400842841}, {
      2.0962331543699975`, 0.13948113134428675`}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.4848045829414269}, {
      2.0962331543699975`, 0.29233827420142955`}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.6376617257985697}, {
      2.0962331543699975`, 0.44519541705857235`}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.7905188686557125}, {
      2.0962331543699975`, 0.5980525599157152}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 0.9433760115128553}, {
      2.0962331543699975`, 0.750909702772858}}]}, 
    {Arrowheads[{{0.02229910109118286, 1.}}], 
     ArrowBox[{{1.9037668456300005`, 1.0962331543699981`}, {
      2.0962331543699975`, 0.9037668456300008}}]}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["q", TraditionalForm], 
    FormBox["p", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-2.136094232059996, 2.136094232059996}, {-1.2760942320599957`, 
   1.1360942320599958`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.812888212629388*^9, {3.812890494057448*^9, 3.812890511594377*^9}, 
   3.812890542049302*^9, {3.812890585441413*^9, 3.812890602798257*^9}, 
   3.812890853970192*^9, 3.812892155337376*^9, {3.812894505881547*^9, 
   3.812894516593968*^9}},
 CellLabel->"Out[18]=",ExpressionUUID->"ac3ae681-0477-4b57-b42d-1da9dba583f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VectorPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sign", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "p"}], "]"}], "-", 
      RowBox[{"Sign", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", "p"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sign", "[", "q", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"q", ",", "p"}], "}"}]}], ",", 
   RowBox[{"VectorScale", "\[Rule]", "Small"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8128906363145437`*^9, 3.812890639925839*^9}, {
   3.812890861602241*^9, 3.812890868835491*^9}, 3.8128921597000933`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"cd02827b-8b7b-4a8a-8c9d-04d55cf99aeb"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -1.}, {-1.06, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.8571428571428572}, {-1.06, -0.8571428571428572}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.7142857142857144}, {-1.06, -0.7142857142857144}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.94, -0.5714285714285716}, {-1.06, -0.5714285714285716}}]}, \

    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.5714285714285712}, {-0.94, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.714285714285714}, {-0.94, 0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.8571428571428568}, {-0.94, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-1.06, 0.9999999999999996}, {-0.94, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -1.}, {-0.9171428571428573, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.8571428571428572}, \
{-0.9171428571428573, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.7142857142857144}, \
{-0.9171428571428573, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7971428571428572, -0.5714285714285716}, \
{-0.9171428571428573, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.5714285714285712}, {-0.7971428571428572, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 0.714285714285714}, {-0.7971428571428572,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.8571428571428568}, {-0.7971428571428572, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.9171428571428573, 
      0.9999999999999996}, {-0.7971428571428572, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -1.}, {-0.7742857142857145, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.8571428571428572}, \
{-0.7742857142857145, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.7142857142857144}, \
{-0.7742857142857145, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6542857142857144, -0.5714285714285716}, \
{-0.7742857142857145, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.5714285714285712}, {-0.6542857142857144, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 0.714285714285714}, {-0.6542857142857144,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.8571428571428568}, {-0.6542857142857144, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.7742857142857145, 
      0.9999999999999996}, {-0.6542857142857144, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -1.}, {-0.6314285714285717, -1.}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.8571428571428572}, \
{-0.6314285714285717, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.7142857142857144}, \
{-0.6314285714285717, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.5114285714285716, -0.5714285714285716}, \
{-0.6314285714285717, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.5714285714285712}, {-0.5114285714285716, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 0.714285714285714}, {-0.5114285714285716,
       0.714285714285714}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.8571428571428568}, {-0.5114285714285716, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.019357464656939886`, 1.}}], 
     ArrowBox[{{-0.6314285714285717, 
      0.9999999999999996}, {-0.5114285714285716, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -1.}, {-0.4885714285714287, -1.}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.8571428571428572}, \
{-0.4885714285714287, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.7142857142857144}, \
{-0.4885714285714287, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{-0.36857142857142877`, -0.5714285714285716}, \
{-0.4885714285714287, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.5714285714285712}, {-0.36857142857142877`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.714285714285714}, {-0.36857142857142877`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.8571428571428568}, {-0.36857142857142877`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.48857142857142877`, 
      0.9999999999999996}, {-0.36857142857142877`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -1.}, {-0.3457142857142859, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.8571428571428572}, \
{-0.3457142857142859, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.7142857142857144}, \
{-0.3457142857142859, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.22571428571428592`, -0.5714285714285716}, \
{-0.3457142857142859, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.5714285714285712}, {-0.22571428571428592`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.714285714285714}, {-0.22571428571428592`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.8571428571428568}, {-0.22571428571428592`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.3457142857142859, 
      0.9999999999999996}, {-0.22571428571428592`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -1.}, {-0.20285714285714307`, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.8571428571428572}, \
{-0.20285714285714307`, -0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.7142857142857144}, \
{-0.20285714285714307`, -0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.08285714285714307, -0.5714285714285716}, \
{-0.20285714285714307`, -0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.5714285714285712}, {-0.08285714285714307, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.714285714285714}, {-0.08285714285714307, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.8571428571428568}, {-0.08285714285714307, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.20285714285714307`, 
      0.9999999999999996}, {-0.08285714285714307, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.059999999999999776`, -1.}, {-0.06000000000000022, -1.}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.8571428571428572}, {-0.06000000000000022, \
-0.8571428571428572}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.7142857142857144}, {-0.06000000000000022, \
-0.7142857142857144}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{
      0.059999999999999776`, -0.5714285714285716}, {-0.06000000000000022, \
-0.5714285714285716}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.5714285714285712}, {
      0.059999999999999776`, 0.5714285714285712}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.714285714285714}, {
      0.059999999999999776`, 0.714285714285714}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.8571428571428568}, {
      0.059999999999999776`, 0.8571428571428568}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{-0.06000000000000022, 0.9999999999999996}, {
      0.059999999999999776`, 0.9999999999999996}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.94}, {0.08285714285714263, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.7971428571428572}, {
      0.08285714285714263, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.6542857142857144}, {
      0.08285714285714263, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.20285714285714262`, -0.5114285714285716}, {
      0.08285714285714263, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.36857142857142877`}, {
      0.14285714285714263`, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.22571428571428592`}, {
      0.14285714285714263`, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, -0.08285714285714307}, {
      0.14285714285714263`, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.059999999999999776`}, {
      0.14285714285714263`, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.20285714285714262`}, {
      0.14285714285714263`, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.3457142857142855}, {
      0.14285714285714263`, 0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.14285714285714263`, 0.4885714285714283}, {
      0.14285714285714263`, 0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.6314285714285712}, {
      0.20285714285714262`, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.774285714285714}, {
      0.20285714285714262`, 0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 0.9171428571428568}, {
      0.20285714285714262`, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.08285714285714263, 1.0599999999999996`}, {
      0.20285714285714262`, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.94}, {
      0.22571428571428548`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.7971428571428572}, {
      0.22571428571428548`, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.6542857142857144}, {
      0.22571428571428548`, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.3457142857142855, -0.5114285714285716}, {
      0.22571428571428548`, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.36857142857142877`}, {
      0.2857142857142855, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.22571428571428592`}, {
      0.2857142857142855, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, -0.08285714285714307}, {
      0.2857142857142855, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.059999999999999776`}, {
      0.2857142857142855, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.20285714285714262`}, {
      0.2857142857142855, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.3457142857142855}, {0.2857142857142855, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.2857142857142855, 0.4885714285714283}, {0.2857142857142855, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.6314285714285712}, {
      0.3457142857142855, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.774285714285714}, {0.3457142857142855,
       0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 0.9171428571428568}, {
      0.3457142857142855, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.22571428571428548`, 1.0599999999999996`}, {
      0.3457142857142855, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.94}, {
      0.36857142857142833`, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.7971428571428572}, {
      0.36857142857142833`, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.6542857142857144}, {
      0.36857142857142833`, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002226`, 1.}}], 
     ArrowBox[{{0.4885714285714283, -0.5114285714285716}, {
      0.36857142857142833`, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.36857142857142877`}, {
      0.4285714285714283, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.22571428571428592`}, {
      0.4285714285714283, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, -0.08285714285714307}, {
      0.4285714285714283, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.059999999999999776`}, {
      0.4285714285714283, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.20285714285714262`}, {
      0.4285714285714283, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.3457142857142855}, {0.4285714285714283, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.4285714285714283, 0.4885714285714283}, {0.4285714285714283, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.6314285714285712}, {
      0.48857142857142827`, 0.5114285714285711}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.774285714285714}, {
      0.48857142857142827`, 0.6542857142857139}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 0.9171428571428568}, {
      0.48857142857142827`, 0.7971428571428567}}]}, 
    {Arrowheads[{{0.02737558905100222, 1.}}], 
     ArrowBox[{{0.36857142857142833`, 1.0599999999999996`}, {
      0.48857142857142827`, 0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.94}, {0.5114285714285711, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.7971428571428572}, {
      0.5114285714285711, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.6542857142857144}, {
      0.5114285714285711, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6314285714285712, -0.5114285714285716}, {
      0.5114285714285711, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.36857142857142877`}, {
      0.5714285714285712, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.22571428571428592`}, {
      0.5714285714285712, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, -0.08285714285714307}, {
      0.5714285714285712, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.059999999999999776`}, {
      0.5714285714285712, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.20285714285714262`}, {
      0.5714285714285712, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.3457142857142855}, {0.5714285714285712, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.5714285714285712, 0.4885714285714283}, {0.5714285714285712, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.6314285714285712}, {0.6314285714285712, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.774285714285714}, {0.6314285714285712, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 0.9171428571428568}, {0.6314285714285712, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.5114285714285711, 1.0599999999999996`}, {0.6314285714285712,
       0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.94}, {0.6542857142857139, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.7971428571428572}, {
      0.6542857142857139, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.6542857142857144}, {
      0.6542857142857139, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.774285714285714, -0.5114285714285716}, {
      0.6542857142857139, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.36857142857142877`}, {
      0.714285714285714, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.22571428571428592`}, {
      0.714285714285714, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, -0.08285714285714307}, {
      0.714285714285714, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.059999999999999776`}, {
      0.714285714285714, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.20285714285714262`}, {0.714285714285714, 
      0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.3457142857142855}, {0.714285714285714, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.714285714285714, 0.4885714285714283}, {0.714285714285714, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.6314285714285712}, {0.774285714285714, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.774285714285714}, {0.774285714285714, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 0.9171428571428568}, {0.774285714285714, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.6542857142857139, 1.0599999999999996`}, {0.774285714285714, 
      0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.94}, {0.7971428571428567, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.7971428571428572}, {
      0.7971428571428567, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.6542857142857144}, {
      0.7971428571428567, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9171428571428568, -0.5114285714285716}, {
      0.7971428571428567, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.36857142857142877`}, {
      0.8571428571428568, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.22571428571428592`}, {
      0.8571428571428568, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, -0.08285714285714307}, {
      0.8571428571428568, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.059999999999999776`}, {
      0.8571428571428568, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.20285714285714262`}, {
      0.8571428571428568, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.3457142857142855}, {0.8571428571428568, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.8571428571428568, 0.4885714285714283}, {0.8571428571428568, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.6314285714285712}, {0.9171428571428568, 
      0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.774285714285714}, {0.9171428571428568, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 0.9171428571428568}, {0.9171428571428568, 
      0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.7971428571428567, 1.0599999999999996`}, {0.9171428571428568,
       0.9399999999999995}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.94}, {0.9399999999999995, -1.06}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.7971428571428572}, {
      0.9399999999999995, -0.9171428571428573}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.6542857142857144}, {
      0.9399999999999995, -0.7742857142857145}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{1.0599999999999996`, -0.5114285714285716}, {
      0.9399999999999995, -0.6314285714285717}}]}, 
    {Arrowheads[{{0.019357464656939858`, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.36857142857142877`}, {
      0.9999999999999996, -0.4885714285714287}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.22571428571428592`}, {
      0.9999999999999996, -0.3457142857142859}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, -0.08285714285714307}, {
      0.9999999999999996, -0.20285714285714307`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.059999999999999776`}, {
      0.9999999999999996, -0.06000000000000022}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.20285714285714262`}, {
      0.9999999999999996, 0.08285714285714263}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.3457142857142855}, {0.9999999999999996, 
      0.22571428571428548`}}]}, 
    {Arrowheads[{{0.01935746465693987, 1.}}], 
     ArrowBox[{{0.9999999999999996, 0.4885714285714283}, {0.9999999999999996, 
      0.36857142857142833`}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.6314285714285712}, {1.0599999999999996`,
       0.5114285714285711}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.774285714285714}, {1.0599999999999996`, 
      0.6542857142857139}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 0.9171428571428568}, {1.0599999999999996`,
       0.7971428571428567}}]}, 
    {Arrowheads[{{0.027375589051002236`, 1.}}], 
     ArrowBox[{{0.9399999999999995, 1.0599999999999996`}, {
      1.0599999999999996`, 0.9399999999999995}}]}}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["q", TraditionalForm], 
    FormBox["p", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
    "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0848528137423856`, 
   1.0848528137423856`}, {-1.0848528137423856`, 1.0848528137423856`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.812890651260026*^9, {3.812890863877391*^9, 3.812890869329199*^9}, 
   3.812892161629794*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b46ee70c-00ca-47e8-b8ce-23caac626d3c"]
}, Open  ]]
},
WindowSize->{1378, 796},
WindowMargins->{{Automatic, 0}, {Automatic, 39}},
ShowSelection->True,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1313, 33, 59, "Input",ExpressionUUID->"c811b315-c322-4da7-bf19-fd22aa1bc38f"],
Cell[1883, 57, 27928, 530, 378, "Output",ExpressionUUID->"24691081-90f1-4283-aee3-e893de360394"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29848, 592, 1327, 34, 59, "Input",ExpressionUUID->"deaa6e48-8c8f-456f-8bd9-8cbe79d0ffaf"],
Cell[31178, 628, 46871, 829, 378, 19842, 386, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"5dea3ba0-45da-4671-a634-a4a9c61b82a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78086, 1462, 201, 3, 42, "Input",ExpressionUUID->"0608db13-492f-411a-824f-5b4a95c9fd45"],
Cell[78290, 1467, 33119, 685, 153, "Output",ExpressionUUID->"13771eb3-32be-4bb6-abdd-87d8b7050b3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111446, 2157, 197, 4, 42, "Input",ExpressionUUID->"9e0480cf-676c-48a4-b725-88b9420bf743"],
Cell[111646, 2163, 32659, 540, 378, "Output",ExpressionUUID->"bcabab78-3f88-41ec-ad84-d39ad1665af3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144342, 2708, 1232, 33, 59, "Input",ExpressionUUID->"d1071197-1e3c-45af-a229-43b77679831d"],
Cell[145577, 2743, 37317, 722, 378, "Output",ExpressionUUID->"ac3ae681-0477-4b57-b42d-1da9dba583f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182931, 3470, 1049, 30, 59, "Input",ExpressionUUID->"cd02827b-8b7b-4a8a-8c9d-04d55cf99aeb"],
Cell[183983, 3502, 27658, 527, 378, "Output",ExpressionUUID->"b46ee70c-00ca-47e8-b8ce-23caac626d3c"]
}, Open  ]]
}
]
*)


